On the Next-to-Next-to-Leading Order Evolution of Flavour-Singlet Fragmentation Functions

We present the third-order contributions to the quark-gluon and gluon-quark timelike splitting functions for the evolution of fragmentation functions in perturbative QCD. These quantities have been derived by studying physical evolution kernels for photon- and Higgs-exchange structure functions in deep inelastic scattering and their counterparts in semi-inclusive annihilation, together with constraints from the momentum sum rule and the supersymmetric limit. For this purpose we have also calculated the second-order coefficient functions for one-hadron inclusive Higgs decay in the heavy-top limit. A numerically tolerable uncertainty remains for the quark-gluon splitting function, which does not affect the endpoint logarithms for small and large momentum fractions. We briefly discuss these limits and illustrate the numerical impact of the third-order corrections. Compact and accurate parametrizations are provided for all third-order timelike splitting functions.

==> amv1res.h <==
*
*******************************************************************************
*
* This file contains the Mellin-N results for the timelike anomalous dimensions 
* up to three loops and the results for the timelike splitting functions in 
* x-space, as well as their small-x and large-x limits. 
* It also contains the Mellin-N results for the fragmentation function of a 
* Higgs up to two loops and the corresponding expressions in x-space.
*
*------------------------------------------------------------------------------
* References:
* - NNLO Evolution of Non-Singlet Fragmentation Functions.
*   A. Mitov, S. Moch, A. Vogt, Phys.Lett. B638 (2006) 61-67, hep-ph/0604053
* - On third-order timelike splitting functions and top-mediated Higgs decay 
*   into hadrons.
*   S. Moch, A. Vogt, Phys.Lett. B659 (2008) 290-296, arXiv:0709.3899
* - On the NNLO Evolution of Flavour-Singlet Fragmentation Functions
*   A.A. Almasy, S. Moch, A. Vogt, e-Print: arXiv:1107.xxxx
*------------------------------------------------------------------------------
*
* Notation:
* S(R(m1,...,mk),N) denote harmonic sums
* H(R(m1,...,mk),x) denote harmonic polylogarithms
* z2 = Zeta(2), ... , z5=Zeta(5)
* den(x) = 1/x denotes denominators
* fl02*[dabc^2/n] = [dabc^2/n_c] denotes colour factor with n_c colours
*
* Divergencies for x -> 1 are to be read as +-distributions
* 
*******************************************************************************
 
* the coefficient functions for e+ e- -> h + X

L   cTphiq0 = 0;

L   cTphig0 = delta_(1 - x) ;

L   cTphiq1 =
       + nf * ( 4*x - 7*x^2 + 4*H(R(0),x) - 8*H(R(0),x)*x + 8*H(R(0),x)*x^2 - 
         2*H(R(1),x) + 4*H(R(1),x)*x - 4*H(R(1),x)*x^2 );

L   cTphig1 =
       + ca * ( 11/3 - 11/3*[1-x]^-1 + 11/3*x + 11/3*x^2 + 67/9*delta_(1 - x)
          + 8*delta_(1 - x)*z2 - 16*H(R(0),x) + 8*H(R(0),x)*[1-x]^-1 + 8*H(R(0
         ),x)*x^-1 + 8*H(R(0),x)*x - 8*H(R(0),x)*x^2 + 8*H(R(1),x) - 4*H(R(1),
         x)*[1-x]^-1 - 4*H(R(1),x)*x^-1 - 4*H(R(1),x)*x + 4*H(R(1),x)*x^2 )

       + nf * (  - 2/3 + 2/3*[1-x]^-1 - 2/3*x - 2/3*x^2 - 10/9*delta_(1 - x) )
         ;

L   cTphig2 =
       + ca^2 * (  - 46/3 - 2570/27*[1-x]^-1 - 124*[1-x]^-1*z3 + 44/3*[1-x]^-1
         *z2 + 28*[1+x]^-1*z3 + 5099/27*x^-1 + 1858/9*x - 3301/27*x^2 - 152*z3
         *x^-1 + 128*z3 - 216*z3*x + 96*z3*x^2 - 44/3*z2*x^-1 - 140/3*z2 - 32/
         3*z2*x - 44*z2*x^2 + 30425/162*delta_(1 - x) - 242/3*delta_(1 - x)*z3
          + 830/9*delta_(1 - x)*z2 + 101/5*delta_(1 - x)*z2^2 - 32*H(R(-1),x)*
         [1+x]^-1*z2 + 32*H(R(-1),x)*z2*x^-1 + 64*H(R(-1),x)*z2 + 32*H(R(-1),x
         )*z2*x + 32*H(R(-1),x)*z2*x^2 + 64*H(R(-1,-1,0),x) - 32*H(R(-1,-1,0),
         x)*[1+x]^-1 + 32*H(R(-1,-1,0),x)*x^-1 + 32*H(R(-1,-1,0),x)*x + 32*H(
         R(-1,-1,0),x)*x^2 + 16*H(R(-1,0),x) + 88/3*H(R(-1,0),x)*x^-1 + 16*H(
         R(-1,0),x)*x + 88/3*H(R(-1,0),x)*x^2 + 48*H(R(-1,0,0),x) - 24*H(R(-1,
         0,0),x)*[1+x]^-1 + 24*H(R(-1,0,0),x)*x^-1 + 24*H(R(-1,0,0),x)*x + 24*
         H(R(-1,0,0),x)*x^2 - 32*H(R(-1,0,1),x) + 16*H(R(-1,0,1),x)*[1+x]^-1
          - 16*H(R(-1,0,1),x)*x^-1 - 16*H(R(-1,0,1),x)*x - 16*H(R(-1,0,1),x)*
         x^2 - 101/9*H(R(0),x) + 268/3*H(R(0),x)*[1-x]^-1 + 8*H(R(0),x)*
         [1-x]^-1*z2 - 8*H(R(0),x)*[1+x]^-1*z2 + 2092/9*H(R(0),x)*x^-1 + 2623/
         9*H(R(0),x)*x + 536/9*H(R(0),x)*x^2 + 16*H(R(0),x)*z2*x^-1 - 64*H(R(0
         ),x)*z2 - 48*H(R(0),x)*z2*x - 32*H(R(0,-1,0),x) + 24*H(R(0,-1,0),x)*
         [1-x]^-1 - 8*H(R(0,-1,0),x)*[1+x]^-1 + 32*H(R(0,-1,0),x)*x^-1 + 32*H(
         R(0,-1,0),x)*x - 16*H(R(0,-1,0),x)*x^2 - 162*H(R(0,0),x) + 220/3*H(R(
         0,0),x)*[1-x]^-1 - 440/3*H(R(0,0),x)*x^-1 - 138*H(R(0,0),x)*x - 484/3
         *H(R(0,0),x)*x^2 - 124*H(R(0,0,0),x)*[1-x]^-1 + 36*H(R(0,0,0),x)*
         [1+x]^-1 - 160*H(R(0,0,0),x)*x^-1 - 336*H(R(0,0,0),x)*x + 88*H(R(0,0,
         0),x)*x^2 + 96*H(R(0,0,1),x) + 8*H(R(0,0,1),x)*[1-x]^-1 - 8*H(R(0,0,1
         ),x)*[1+x]^-1 + 16*H(R(0,0,1),x)*x^-1 + 112*H(R(0,0,1),x)*x - 268/3*
         H(R(0,1),x) + 88/3*H(R(0,1),x)*[1-x]^-1 + 440/3*H(R(0,1),x)*x^-1 + 
         356/3*H(R(0,1),x)*x - 176/3*H(R(0,1),x)*x^2 + 160*H(R(0,1,0),x) - 80*
         H(R(0,1,0),x)*[1-x]^-1 - 80*H(R(0,1,0),x)*x^-1 - 80*H(R(0,1,0),x)*x
          + 80*H(R(0,1,0),x)*x^2 - 112*H(R(0,1,1),x) + 40*H(R(0,1,1),x)*
         [1-x]^-1 + 40*H(R(0,1,1),x)*x^-1 + 8*H(R(0,1,1),x)*x - 40*H(R(0,1,1),
         x)*x^2 + 160*H(R(1),x) - 778/9*H(R(1),x)*[1-x]^-1 - 8*H(R(1),x)*
         [1-x]^-1*z2 - 778/9*H(R(1),x)*x^-1 - 46*H(R(1),x)*x + 340/3*H(R(1),x)
         *x^2 - 8*H(R(1),x)*z2*x^-1 + 16*H(R(1),x)*z2 - 8*H(R(1),x)*z2*x + 8*
         H(R(1),x)*z2*x^2 - 88/3*H(R(1,0),x) + 88/3*H(R(1,0),x)*[1-x]^-1 - 88/
         3*H(R(1,0),x)*x - 88/3*H(R(1,0),x)*x^2 - 48*H(R(1,0,0),x) + 24*H(R(1,
         0,0),x)*[1-x]^-1 + 24*H(R(1,0,0),x)*x^-1 + 24*H(R(1,0,0),x)*x - 24*H(
         R(1,0,0),x)*x^2 - 80*H(R(1,0,1),x) + 40*H(R(1,0,1),x)*[1-x]^-1 + 40*
         H(R(1,0,1),x)*x^-1 + 40*H(R(1,0,1),x)*x - 40*H(R(1,0,1),x)*x^2 + 452/
         3*H(R(1,1),x) - 176/3*H(R(1,1),x)*[1-x]^-1 - 308/3*H(R(1,1),x)*x^-1
          - 232/3*H(R(1,1),x)*x + 352/3*H(R(1,1),x)*x^2 - 80*H(R(1,1,0),x) + 
         40*H(R(1,1,0),x)*[1-x]^-1 + 40*H(R(1,1,0),x)*x^-1 + 40*H(R(1,1,0),x)*
         x - 40*H(R(1,1,0),x)*x^2 + 96*H(R(1,1,1),x) - 48*H(R(1,1,1),x)*
         [1-x]^-1 - 48*H(R(1,1,1),x)*x^-1 - 48*H(R(1,1,1),x)*x + 48*H(R(1,1,1)
         ,x)*x^2 )

       + nf*ca * (  - 928/27 + 224/9*[1-x]^-1 - 8/3*[1-x]^-1*z2 + 358/27*x^-1
          - 502/27*x - 116/3*x^2 - 8/3*z2*x^-1 + 8/3*z2 - 16/3*z2*x + 8/3*z2*
         x^2 - 4112/81*delta_(1 - x) - 28/3*delta_(1 - x)*z3 - 8*delta_(1 - x)
         *z2 + 362/9*H(R(0),x) - 40/3*H(R(0),x)*[1-x]^-1 - 260/9*H(R(0),x)*
         x^-1 - 238/9*H(R(0),x)*x + 172/9*H(R(0),x)*x^2 + 12*H(R(0,0),x) - 40/
         3*H(R(0,0),x)*[1-x]^-1 - 16/3*H(R(0,0),x)*x^-1 - 4*H(R(0,0),x)*x + 40/
         3*H(R(0,0),x)*x^2 + 40/3*H(R(0,1),x) - 16/3*H(R(0,1),x)*[1-x]^-1 - 16/
         3*H(R(0,1),x)*x^-1 - 8/3*H(R(0,1),x)*x + 16/3*H(R(0,1),x)*x^2 - 350/9
         *H(R(1),x) + 56/3*H(R(1),x)*[1-x]^-1 + 176/9*H(R(1),x)*x^-1 + 88/9*H(
         R(1),x)*x - 88/3*H(R(1),x)*x^2 + 16/3*H(R(1,0),x) - 16/3*H(R(1,0),x)*
         [1-x]^-1 + 16/3*H(R(1,0),x)*x + 16/3*H(R(1,0),x)*x^2 - 56/3*H(R(1,1),
         x) + 32/3*H(R(1,1),x)*[1-x]^-1 + 8*H(R(1,1),x)*x^-1 + 16/3*H(R(1,1),x
         )*x - 32/3*H(R(1,1),x)*x^2 )

       + nf*cf * (  - 248/9 + 2*[1-x]^-1 - 928/27*x^-1 - 241/9*x + 2017/27*x^2
          + 16*z3 + 16*z3*x + 16/3*z2*x^-1 + 8*z2 + 12*z2*x + 16/3*z2*x^2 - 63/
         2*delta_(1 - x) + 24*delta_(1 - x)*z3 - 56*H(R(0),x) - 152/9*H(R(0),x
         )*x^-1 - 72*H(R(0),x)*x - 328/9*H(R(0),x)*x^2 + 16*H(R(0),x)*z2 + 16*
         H(R(0),x)*z2*x + 14*H(R(0,0),x) + 32/3*H(R(0,0),x)*x^-1 + 22*H(R(0,0)
         ,x)*x + 32/3*H(R(0,0),x)*x^2 + 44*H(R(0,0,0),x) + 44*H(R(0,0,0),x)*x
          - 24*H(R(0,0,1),x) - 24*H(R(0,0,1),x)*x - 12*H(R(0,1),x) - 32/3*H(R(
         0,1),x)*x^-1 - 8*H(R(0,1),x)*x + 8*H(R(0,1,1),x) + 8*H(R(0,1,1),x)*x
          + 26/3*H(R(1),x) - 16/9*H(R(1),x)*x^-1 - 50/3*H(R(1),x)*x + 88/9*H(
         R(1),x)*x^2 + 4*H(R(1,1),x) + 16/3*H(R(1,1),x)*x^-1 - 4*H(R(1,1),x)*x
          - 16/3*H(R(1,1),x)*x^2 )

       + nf^2 * ( 40/27 - 40/27*[1-x]^-1 + 40/27*x + 40/27*x^2 + 100/81*
         delta_(1 - x) - 8/9*delta_(1 - x)*z2 + 8/9*H(R(1),x) - 8/9*H(R(1),x)*
         [1-x]^-1 + 8/9*H(R(1),x)*x + 8/9*H(R(1),x)*x^2 );

L   cTphiq2 =
       + nf*ca * (  - 2590/27 - 296/27*x^-1 + 74/27*x - 695/18*x^2 + 16*z3 + 
         88*z3*x + 22*z2 - 60*z2*x + 56*z2*x^2 - 8*H(R(-1),x)*z2 - 16*H(R(-1),
         x)*z2*x - 16*H(R(-1),x)*z2*x^2 - 8*H(R(-1,0),x) - 16/3*H(R(-1,0),x)*
         x^-1 - 24*H(R(-1,0),x)*x - 64/3*H(R(-1,0),x)*x^2 - 20*H(R(-1,0,0),x)
          - 40*H(R(-1,0,0),x)*x - 40*H(R(-1,0,0),x)*x^2 + 8*H(R(-1,0,1),x) + 
         16*H(R(-1,0,1),x)*x + 16*H(R(-1,0,1),x)*x^2 + 196/9*H(R(0),x) + 16/3*
         H(R(0),x)*x^-1 - 2810/9*H(R(0),x)*x + 194/3*H(R(0),x)*x^2 + 28*H(R(0)
         ,x)*z2 + 24*H(R(0),x)*z2*x + 24*H(R(0),x)*z2*x^2 - 8*H(R(0,-1,0),x)
          - 32*H(R(0,-1,0),x)*x - 16*H(R(0,-1,0),x)*x^2 + 8/3*H(R(0,0),x) + 64/
         3*H(R(0,0),x)*x^-1 + 212/3*H(R(0,0),x)*x + 116/3*H(R(0,0),x)*x^2 + 44
         *H(R(0,0,0),x) + 248*H(R(0,0,0),x)*x - 44*H(R(0,0,1),x) - 72*H(R(0,0,
         1),x)*x - 40*H(R(0,0,1),x)*x^2 + 10/3*H(R(0,1),x) - 32/3*H(R(0,1),x)*
         x^-1 - 212/3*H(R(0,1),x)*x + 60*H(R(0,1),x)*x^2 - 12*H(R(0,1,0),x) + 
         24*H(R(0,1,0),x)*x - 24*H(R(0,1,0),x)*x^2 + 32*H(R(0,1,1),x) - 16*H(
         R(0,1,1),x)*x + 48*H(R(0,1,1),x)*x^2 - 127/9*H(R(1),x) - 8/3*H(R(1),x
         )*x^-1 + 818/9*H(R(1),x)*x - 1016/9*H(R(1),x)*x^2 + 8*H(R(1),x)*z2 - 
         16*H(R(1),x)*z2*x + 16*H(R(1),x)*z2*x^2 - 22/3*H(R(1,0),x) - 4/3*H(R(
         1,0),x)*x + 4/3*H(R(1,0),x)*x^2 + 16*H(R(1,0,0),x) - 32*H(R(1,0,0),x)
         *x + 32*H(R(1,0,0),x)*x^2 + 8*H(R(1,0,1),x) - 16*H(R(1,0,1),x)*x + 16
         *H(R(1,0,1),x)*x^2 - 10/3*H(R(1,1),x) + 16/3*H(R(1,1),x)*x^-1 + 212/3
         *H(R(1,1),x)*x - 80*H(R(1,1),x)*x^2 + 8*H(R(1,1,0),x) - 16*H(R(1,1,0)
         ,x)*x + 16*H(R(1,1,0),x)*x^2 - 20*H(R(1,1,1),x) + 40*H(R(1,1,1),x)*x
          - 40*H(R(1,1,1),x)*x^2 )

       + nf*cf * ( 62 - 71*x + 155/2*x^2 - 40*z3 + 112*z3*x - 96*z3*x^2 - 22*
         z2 + 24*z2*x - 4*z2*x^2 - 8*H(R(-1),x)*z2 - 16*H(R(-1),x)*z2*x - 16*
         H(R(-1),x)*z2*x^2 - 16*H(R(-1,-1,0),x) - 32*H(R(-1,-1,0),x)*x - 32*H(
         R(-1,-1,0),x)*x^2 + 16*H(R(-1,0),x) + 16*H(R(-1,0),x)*x + 8*H(R(-1,0,
         0),x) + 16*H(R(-1,0,0),x)*x + 16*H(R(-1,0,0),x)*x^2 - 10*H(R(0),x) + 
         47*H(R(0),x)*x - 98*H(R(0),x)*x^2 - 4*H(R(0),x)*z2 + 8*H(R(0),x)*z2*x
          - 24*H(R(0),x)*z2*x^2 + 16*H(R(0,-1,0),x) + 32*H(R(0,-1,0),x)*x^2 - 
         7*H(R(0,0),x) - 80*H(R(0,0),x)*x + 104*H(R(0,0),x)*x^2 - 22*H(R(0,0,0
         ),x) + 44*H(R(0,0,0),x)*x - 88*H(R(0,0,0),x)*x^2 + 8*H(R(0,0,1),x) - 
         16*H(R(0,0,1),x)*x + 40*H(R(0,0,1),x)*x^2 + 24*H(R(0,1),x) - 16*H(R(0
         ,1),x)*x + 4*H(R(0,1),x)*x^2 - 28*H(R(0,1,0),x) + 56*H(R(0,1,0),x)*x
          - 56*H(R(0,1,0),x)*x^2 - 8*H(R(0,1,1),x)*x^2 + H(R(1),x) + 36*H(R(1)
         ,x)*x - 48*H(R(1),x)*x^2 - 12*H(R(1),x)*z2 + 24*H(R(1),x)*z2*x - 24*
         H(R(1),x)*z2*x^2 + 6*H(R(1,0),x) - 36*H(R(1,0),x)*x + 60*H(R(1,0),x)*
         x^2 - 4*H(R(1,0,0),x) + 8*H(R(1,0,0),x)*x - 8*H(R(1,0,0),x)*x^2 + 12*
         H(R(1,0,1),x) - 24*H(R(1,0,1),x)*x + 24*H(R(1,0,1),x)*x^2 - 20*H(R(1,
         1),x) + 36*H(R(1,1),x)*x - 40*H(R(1,1),x)*x^2 + 12*H(R(1,1,0),x) - 24
         *H(R(1,1,0),x)*x + 24*H(R(1,1,0),x)*x^2 - 4*H(R(1,1,1),x) + 8*H(R(1,1
         ,1),x)*x - 8*H(R(1,1,1),x)*x^2 )

       + nf^2 * ( 112/27 - 392/27*x + 833/27*x^2 - 4*z2 + 8*z2*x - 8*z2*x^2 - 
         136/9*H(R(0),x) + 224/9*H(R(0),x)*x - 212/9*H(R(0),x)*x^2 + 4/3*H(R(0
         ,0),x) - 8/3*H(R(0,0),x)*x + 8/3*H(R(0,0),x)*x^2 - 4/3*H(R(0,1),x) + 
         8/3*H(R(0,1),x)*x - 8/3*H(R(0,1),x)*x^2 + 58/9*H(R(1),x) - 116/9*H(R(
         1),x)*x + 116/9*H(R(1),x)*x^2 + 4/3*H(R(1,0),x) - 8/3*H(R(1,0),x)*x
          + 8/3*H(R(1,0),x)*x^2 + 4/3*H(R(1,1),x) - 8/3*H(R(1,1),x)*x + 8/3*H(
         R(1,1),x)*x^2 );

* the timeliek splitting functions 

L   PTqq1m =
       + cf*ca * ( 178/9 + 268/9*[1-x]^-1 - 8*[1-x]^-1*z2 - 8*[1+x]^-1*z2 - 
         446/9*x + 8*z2 + 17/6*delta_(1 - x) - 12*delta_(1 - x)*z3 + 44/3*
         delta_(1 - x)*z2 + 8*H(R(-1,0),x) - 16*H(R(-1,0),x)*[1+x]^-1 - 8*H(R(
         -1,0),x)*x + 2/3*H(R(0),x) + 44/3*H(R(0),x)*[1-x]^-1 + 2/3*H(R(0),x)*
         x - 8*H(R(0,0),x) + 8*H(R(0,0),x)*[1-x]^-1 + 8*H(R(0,0),x)*[1+x]^-1 )

       + cf^2 * (  - 36 + 16*[1+x]^-1*z2 + 36*x - 8*z2 + 8*z2*x + 3/2*delta_(1
          - x) + 24*delta_(1 - x)*z3 - 12*delta_(1 - x)*z2 - 16*H(R(-1,0),x)
          + 32*H(R(-1,0),x)*[1+x]^-1 + 16*H(R(-1,0),x)*x - 28*H(R(0),x) + 12*
         H(R(0),x)*[1-x]^-1 - 20*H(R(0),x)*x + 28*H(R(0,0),x) - 32*H(R(0,0),x)
         *[1-x]^-1 - 16*H(R(0,0),x)*[1+x]^-1 + 12*H(R(0,0),x)*x + 8*H(R(1,0),x
         ) - 16*H(R(1,0),x)*[1-x]^-1 + 8*H(R(1,0),x)*x + 8*H(R(2),x) - 16*H(R(
         2),x)*[1-x]^-1 + 8*H(R(2),x)*x )

       + nf*cf * (  - 4/9 - 40/9*[1-x]^-1 + 44/9*x - 1/3*delta_(1 - x) - 8/3*
         delta_(1 - x)*z2 + 4/3*H(R(0),x) - 8/3*H(R(0),x)*[1-x]^-1 + 4/3*H(R(0
         ),x)*x );

L   PTqq2m =
       + fl02*[dabc^2/n] * ( 6400/3 - 6400/3*x + 256*z3 + 1280/3*z3*x^2 - 2144/
         3*z2 - 1312/3*z2*x + 96*z2^2 + 160*z2^2*x - 128*H(R(-3,0),x) + 128*H(
         R(-3,0),x)*x + 128*H(R(-2),x)*z2 - 128*H(R(-2),x)*z2*x + 256*H(R(-2,
         -1,0),x) - 256*H(R(-2,-1,0),x)*x + 64*H(R(-2,0),x) - 192*H(R(-2,0),x)
         *x + 512/3*H(R(-2,0),x)*x^2 - 128*H(R(-2,0,0),x) + 128*H(R(-2,0,0),x)
         *x - 256*H(R(-1),x)*z2*x^-1 - 192*H(R(-1),x)*z2 - 192*H(R(-1),x)*z2*x
          - 256*H(R(-1),x)*z2*x^2 + 128*H(R(-1,-1,0),x) - 512/3*H(R(-1,-1,0),x
         )*x^-1 + 128*H(R(-1,-1,0),x)*x - 512/3*H(R(-1,-1,0),x)*x^2 - 832/3*H(
         R(-1,0),x) - 832/3*H(R(-1,0),x)*x + 64*H(R(-1,0,0),x) + 512/3*H(R(-1,
         0,0),x)*x^-1 + 64*H(R(-1,0,0),x)*x + 512/3*H(R(-1,0,0),x)*x^2 + 256*
         H(R(-1,2),x) + 512/3*H(R(-1,2),x)*x^-1 + 256*H(R(-1,2),x)*x + 512/3*
         H(R(-1,2),x)*x^2 + 3200/3*H(R(0),x) + 96*H(R(0),x)*x - 256*H(R(0),x)*
         z3 + 32*H(R(0),x)*z2 + 288*H(R(0),x)*z2*x + 1024/3*H(R(0),x)*z2*x^2
          + 1216/3*H(R(0,0),x) + 928/3*H(R(0,0),x)*x - 320*H(R(0,0),x)*z2 - 
         192*H(R(0,0),x)*z2*x - 64*H(R(0,0,0),x) - 512/3*H(R(0,0,0),x)*x^2 + 
         128*H(R(0,0,0,0),x) + 2912/3*H(R(1),x) - 2912/3*H(R(1),x)*x - 256/3*
         H(R(1),x)*z2*x^-1 - 64*H(R(1),x)*z2 + 64*H(R(1),x)*z2*x + 256/3*H(R(1
         ),x)*z2*x^2 - 96*H(R(1,0,0),x) + 96*H(R(1,0,0),x)*x + 1312/3*H(R(2),x
         ) + 1312/3*H(R(2),x)*x - 128*H(R(2),x)*z2 - 128*H(R(2),x)*z2*x - 64*
         H(R(2,0,0),x) - 64*H(R(2,0,0),x)*x + 32*H(R(3),x) - 288*H(R(3),x)*x
          - 512/3*H(R(3),x)*x^2 + 192*H(R(4),x) + 192*H(R(4),x)*x )

       + cf*ca^2 * ( 923/27 + 490/3*[1-x]^-1 + 16*[1-x]^-1*z3 - 1072/9*
         [1-x]^-1*z2 + 384/5*[1-x]^-1*z2^2 + 88*[1+x]^-1*z3 - 1072/9*[1+x]^-1*
         z2 + 32*[1+x]^-1*z2^2 - 5333/27*x + 112*z3 + 48*z3*x + 1504/9*z2 + 
         224/3*z2*x - 242/5*z2^2 - 62/5*z2^2*x - 1657/36*delta_(1 - x) + 40*
         delta_(1 - x)*z5 - 1552/9*delta_(1 - x)*z3 + 4496/27*delta_(1 - x)*z2
          - 2*delta_(1 - x)*z2^2 - 40*H(R(-3,0),x) + 32*H(R(-3,0),x)*[1-x]^-1
          + 32*H(R(-3,0),x)*[1+x]^-1 + 8*H(R(-3,0),x)*x - 256*H(R(-2),x)*
         [1+x]^-1*z2 + 136*H(R(-2),x)*z2 - 136*H(R(-2),x)*z2*x - 48*H(R(-2,-1,
         0),x) + 128*H(R(-2,-1,0),x)*[1-x]^-1 - 80*H(R(-2,-1,0),x)*x + 328/3*
         H(R(-2,0),x) - 48*H(R(-2,0),x)*[1-x]^-1 - 176/3*H(R(-2,0),x)*[1+x]^-1
          - 376/3*H(R(-2,0),x)*x - 56*H(R(-2,0,0),x) - 32*H(R(-2,0,0),x)*
         [1-x]^-1 + 128*H(R(-2,0,0),x)*[1+x]^-1 + 88*H(R(-2,0,0),x)*x - 160*H(
         R(-2,2),x) + 64*H(R(-2,2),x)*[1-x]^-1 + 256*H(R(-2,2),x)*[1+x]^-1 + 
         96*H(R(-2,2),x)*x - 384*H(R(-1),x)*[1+x]^-1*z3 - 352/3*H(R(-1),x)*
         [1+x]^-1*z2 + 192*H(R(-1),x)*z3 - 192*H(R(-1),x)*z3*x - 208/3*H(R(-1)
         ,x)*z2 - 560/3*H(R(-1),x)*z2*x + 512*H(R(-1,-1),x)*[1+x]^-1*z2 - 256*
         H(R(-1,-1),x)*z2 + 256*H(R(-1,-1),x)*z2*x + 64*H(R(-1,-1,0),x) + 64*
         H(R(-1,-1,0),x)*x + 128*H(R(-1,-1,0,0),x) - 256*H(R(-1,-1,0,0),x)*
         [1+x]^-1 - 128*H(R(-1,-1,0,0),x)*x + 256*H(R(-1,-1,2),x) - 512*H(R(-1
         ,-1,2),x)*[1+x]^-1 - 256*H(R(-1,-1,2),x)*x + 832/9*H(R(-1,0),x) - 
         2144/9*H(R(-1,0),x)*[1+x]^-1 - 352*H(R(-1,0),x)*[1+x]^-1*z2 - 1312/9*
         H(R(-1,0),x)*x + 176*H(R(-1,0),x)*z2 - 176*H(R(-1,0),x)*z2*x + 232/3*
         H(R(-1,0,0),x) - 176/3*H(R(-1,0,0),x)*[1+x]^-1 + 56/3*H(R(-1,0,0),x)*
         x - 48*H(R(-1,0,0,0),x) + 96*H(R(-1,0,0,0),x)*[1+x]^-1 + 48*H(R(-1,0,
         0,0),x)*x + 304/3*H(R(-1,2),x) + 352/3*H(R(-1,2),x)*[1+x]^-1 + 656/3*
         H(R(-1,2),x)*x - 128*H(R(-1,3),x) + 256*H(R(-1,3),x)*[1+x]^-1 + 128*
         H(R(-1,3),x)*x - 1378/27*H(R(0),x) + 4172/27*H(R(0),x)*[1-x]^-1 + 128
         *H(R(0),x)*[1-x]^-1*z3 - 248/3*H(R(0),x)*[1-x]^-1*z2 + 24*H(R(0),x)*
         [1+x]^-1 + 128*H(R(0),x)*[1+x]^-1*z3 + 16/3*H(R(0),x)*[1+x]^-1*z2 - 
         2266/27*H(R(0),x)*x - 144*H(R(0),x)*z3 + 332/3*H(R(0),x)*z2 + 188*H(
         R(0),x)*z2*x - 130*H(R(0,0),x) + 1556/9*H(R(0,0),x)*[1-x]^-1 + 1072/9
         *H(R(0,0),x)*[1+x]^-1 + 96*H(R(0,0),x)*[1+x]^-1*z2 + 238/9*H(R(0,0),x
         )*x - 68*H(R(0,0),x)*z2 + 36*H(R(0,0),x)*z2*x - 416/3*H(R(0,0,0),x)
          + 248/3*H(R(0,0,0),x)*[1-x]^-1 + 248/3*H(R(0,0,0),x)*[1+x]^-1 + 40*
         H(R(0,0,0,0),x) - 32*H(R(0,0,0,0),x)*[1-x]^-1 - 32*H(R(0,0,0,0),x)*
         [1+x]^-1 - 592/3*H(R(1),x) + 288*H(R(1),x)*[1-x]^-1*z3 + 592/3*H(R(1)
         ,x)*x - 144*H(R(1),x)*z3 - 144*H(R(1),x)*z3*x - 32*H(R(1),x)*z2 + 32*
         H(R(1),x)*z2*x - 96*H(R(1,-2,0),x) + 192*H(R(1,-2,0),x)*[1-x]^-1 - 96
         *H(R(1,-2,0),x)*x - 32*H(R(1,0),x)*[1-x]^-1*z2 + 16*H(R(1,0),x)*z2 + 
         16*H(R(1,0),x)*z2*x + 12*H(R(1,0,0),x) - 88*H(R(1,0,0),x)*[1-x]^-1 + 
         76*H(R(1,0,0),x)*x + 48*H(R(1,0,0,0),x) - 96*H(R(1,0,0,0),x)*[1-x]^-1
          + 48*H(R(1,0,0,0),x)*x + 64*H(R(1,1,0,0),x) - 128*H(R(1,1,0,0),x)*
         [1-x]^-1 + 64*H(R(1,1,0,0),x)*x - 64*H(R(1,3),x) + 128*H(R(1,3),x)*
         [1-x]^-1 - 64*H(R(1,3),x)*x - 224/3*H(R(2),x) - 64*H(R(2),x)*[1+x]^-1
         *z2 - 224/3*H(R(2),x)*x + 24*H(R(2),x)*z2 - 40*H(R(2),x)*z2*x + 28*H(
         R(2,0,0),x) - 64*H(R(2,0,0),x)*[1-x]^-1 + 28*H(R(2,0,0),x)*x - 4/3*H(
         R(3),x) + 88/3*H(R(3),x)*[1-x]^-1 - 176/3*H(R(3),x)*[1+x]^-1 - 188*H(
         R(3),x)*x + 28*H(R(4),x) + 32*H(R(4),x)*[1-x]^-1 - 64*H(R(4),x)*
         [1+x]^-1 - 36*H(R(4),x)*x )

       + cf^2*ca * ( 1516/3 + 80/3*[1-x]^-1*z3 - 552/5*[1-x]^-1*z2^2 - 248*
         [1+x]^-1*z3 + 2144/9*[1+x]^-1*z2 - 8*[1+x]^-1*z2^2 - 1516/3*x - 832/3
         *z3 - 880/3*z3*x - 3880/9*z2 - 152/9*z2*x + 56/5*z2^2 - 24/5*z2^2*x
          + 151/4*delta_(1 - x) + 120*delta_(1 - x)*z5 + 844/3*delta_(1 - x)*
         z3 - 410/3*delta_(1 - x)*z2 + 16*delta_(1 - x)*z2*z3 - 988/15*delta_(
         1 - x)*z2^2 - 64*H(R(-3,0),x) - 32*H(R(-3,0),x)*[1-x]^-1 + 96*H(R(-3,
         0),x)*[1+x]^-1 + 64*H(R(-3,0),x)*x - 96*H(R(-2),x)*[1-x]^-1*z2 + 768*
         H(R(-2),x)*[1+x]^-1*z2 - 352*H(R(-2),x)*z2 + 448*H(R(-2),x)*z2*x + 
         256*H(R(-2,-1,0),x) - 448*H(R(-2,-1,0),x)*[1-x]^-1 - 128*H(R(-2,-1,0)
         ,x)*[1+x]^-1 + 192*H(R(-2,-1,0),x)*x - 416/3*H(R(-2,0),x) + 96*H(R(-2
         ,0),x)*[1-x]^-1 + 208/3*H(R(-2,0),x)*[1+x]^-1 + 992/3*H(R(-2,0),x)*x
          + 16*H(R(-2,0,0),x) + 160*H(R(-2,0,0),x)*[1-x]^-1 - 224*H(R(-2,0,0),
         x)*[1+x]^-1 - 176*H(R(-2,0,0),x)*x + 480*H(R(-2,2),x) - 128*H(R(-2,2)
         ,x)*[1-x]^-1 - 832*H(R(-2,2),x)*[1+x]^-1 - 352*H(R(-2,2),x)*x + 1344*
         H(R(-1),x)*[1+x]^-1*z3 + 992/3*H(R(-1),x)*[1+x]^-1*z2 - 672*H(R(-1),x
         )*z3 + 672*H(R(-1),x)*z3*x + 704/3*H(R(-1),x)*z2 + 1696/3*H(R(-1),x)*
         z2*x + 64*H(R(-1,-2,0),x) - 128*H(R(-1,-2,0),x)*[1+x]^-1 - 64*H(R(-1,
         -2,0),x)*x - 1792*H(R(-1,-1),x)*[1+x]^-1*z2 + 896*H(R(-1,-1),x)*z2 - 
         896*H(R(-1,-1),x)*z2*x - 224*H(R(-1,-1,0),x) - 224*H(R(-1,-1,0),x)*x
          - 320*H(R(-1,-1,0,0),x) + 640*H(R(-1,-1,0,0),x)*[1+x]^-1 + 320*H(R(
         -1,-1,0,0),x)*x - 896*H(R(-1,-1,2),x) + 1792*H(R(-1,-1,2),x)*[1+x]^-1
          + 896*H(R(-1,-1,2),x)*x - 1232/9*H(R(-1,0),x) + 4288/9*H(R(-1,0),x)*
         [1+x]^-1 + 1088*H(R(-1,0),x)*[1+x]^-1*z2 + 3056/9*H(R(-1,0),x)*x - 
         544*H(R(-1,0),x)*z2 + 544*H(R(-1,0),x)*z2*x - 200/3*H(R(-1,0,0),x) - 
         80/3*H(R(-1,0,0),x)*[1+x]^-1 - 280/3*H(R(-1,0,0),x)*x - 16*H(R(-1,0,0
         ,0),x) + 32*H(R(-1,0,0,0),x)*[1+x]^-1 + 16*H(R(-1,0,0,0),x)*x - 1040/
         3*H(R(-1,2),x) - 992/3*H(R(-1,2),x)*[1+x]^-1 - 2032/3*H(R(-1,2),x)*x
          - 32*H(R(-1,2,0),x) + 64*H(R(-1,2,0),x)*[1+x]^-1 + 32*H(R(-1,2,0),x)
         *x + 384*H(R(-1,3),x) - 768*H(R(-1,3),x)*[1+x]^-1 - 384*H(R(-1,3),x)*
         x - 350/9*H(R(0),x) + 302/3*H(R(0),x)*[1-x]^-1 - 240*H(R(0),x)*
         [1-x]^-1*z3 + 536/3*H(R(0),x)*[1-x]^-1*z2 - 72*H(R(0),x)*[1+x]^-1 - 
         240*H(R(0),x)*[1+x]^-1*z3 - 248/3*H(R(0),x)*[1+x]^-1*z2 - 1798/9*H(R(
         0),x)*x + 224*H(R(0),x)*z3 - 184*H(R(0),x)*z2 - 1688/3*H(R(0),x)*z2*x
          + 1280/9*H(R(0,0),x) - 3640/9*H(R(0,0),x)*[1-x]^-1 + 128*H(R(0,0),x)
         *[1-x]^-1*z2 - 2144/9*H(R(0,0),x)*[1+x]^-1 - 160*H(R(0,0),x)*[1+x]^-1
         *z2 + 776/3*H(R(0,0),x)*x + 32*H(R(0,0),x)*z2 - 96*H(R(0,0),x)*z2*x
          + 652/3*H(R(0,0,0),x) - 808/3*H(R(0,0,0),x)*[1-x]^-1 - 280/3*H(R(0,0
         ,0),x)*[1+x]^-1 + 36*H(R(0,0,0),x)*x + 160*H(R(0,0,0,0),x) - 96*H(R(0
         ,0,0,0),x)*[1-x]^-1 - 96*H(R(0,0,0,0),x)*[1+x]^-1 + 2008/3*H(R(1),x)
          - 768*H(R(1),x)*[1-x]^-1*z3 - 2008/3*H(R(1),x)*x + 384*H(R(1),x)*z3
          + 384*H(R(1),x)*z3*x + 112*H(R(1),x)*z2 - 112*H(R(1),x)*z2*x + 256*
         H(R(1,-2,0),x) - 512*H(R(1,-2,0),x)*[1-x]^-1 + 256*H(R(1,-2,0),x)*x
          - 176/9*H(R(1,0),x) - 2144/9*H(R(1,0),x)*[1-x]^-1 + 64*H(R(1,0),x)*
         [1-x]^-1*z2 + 2320/9*H(R(1,0),x)*x - 32*H(R(1,0),x)*z2 - 32*H(R(1,0),
         x)*z2*x + 16*H(R(1,0,0),x) + 96*H(R(1,0,0),x)*[1-x]^-1 - 112*H(R(1,0,
         0),x)*x - 80*H(R(1,0,0,0),x) + 160*H(R(1,0,0,0),x)*[1-x]^-1 - 80*H(R(
         1,0,0,0),x)*x - 128*H(R(1,1,0,0),x) + 256*H(R(1,1,0,0),x)*[1-x]^-1 - 
         128*H(R(1,1,0,0),x)*x + 128*H(R(1,3),x) - 256*H(R(1,3),x)*[1-x]^-1 + 
         128*H(R(1,3),x)*x + 2296/9*H(R(2),x) - 2144/9*H(R(2),x)*[1-x]^-1 + 64
         *H(R(2),x)*[1-x]^-1*z2 + 224*H(R(2),x)*[1+x]^-1*z2 + 4792/9*H(R(2),x)
         *x - 128*H(R(2),x)*z2 + 96*H(R(2),x)*z2*x + 80/3*H(R(2,0),x) - 352/3*
         H(R(2,0),x)*[1-x]^-1 + 80/3*H(R(2,0),x)*x - 16*H(R(2,0,0),x) + 96*H(
         R(2,0,0),x)*[1-x]^-1 - 16*H(R(2,0,0),x)*x + 40*H(R(3),x) - 640/3*H(R(
         3),x)*[1-x]^-1 + 496/3*H(R(3),x)*[1+x]^-1 + 1672/3*H(R(3),x)*x + 32*
         H(R(3,0),x) - 32*H(R(3,0),x)*[1-x]^-1 - 32*H(R(3,0),x)*[1+x]^-1 - 32*
         H(R(4),x) - 160*H(R(4),x)*[1-x]^-1 + 128*H(R(4),x)*[1+x]^-1 + 96*H(R(
         4),x)*x )

       + cf^3 * (  - 302 + 144/5*[1-x]^-1*z2^2 + 144*[1+x]^-1*z3 - 112*
         [1+x]^-1*z2^2 + 302*x + 48*z3 + 336*z3*x + 204*z2 + 12*z2*x + 504/5*
         z2^2 - 56/5*z2^2*x + 29/2*delta_(1 - x) - 240*delta_(1 - x)*z5 + 68*
         delta_(1 - x)*z3 + 18*delta_(1 - x)*z2 - 32*delta_(1 - x)*z2*z3 + 288/
         5*delta_(1 - x)*z2^2 + 288*H(R(-3,0),x) - 64*H(R(-3,0),x)*[1-x]^-1 - 
         320*H(R(-3,0),x)*[1+x]^-1 - 160*H(R(-3,0),x)*x + 192*H(R(-2),x)*
         [1-x]^-1*z2 - 512*H(R(-2),x)*[1+x]^-1*z2 + 160*H(R(-2),x)*z2 - 352*H(
         R(-2),x)*z2*x - 320*H(R(-2,-1,0),x) + 384*H(R(-2,-1,0),x)*[1-x]^-1 + 
         256*H(R(-2,-1,0),x)*[1+x]^-1 - 64*H(R(-2,-1,0),x)*x - 160*H(R(-2,0),x
         ) + 96*H(R(-2,0),x)*[1+x]^-1 - 160*H(R(-2,0),x)*x + 192*H(R(-2,0,0),x
         ) - 192*H(R(-2,0,0),x)*[1-x]^-1 - 64*H(R(-2,0,0),x)*[1+x]^-1 - 320*H(
         R(-2,2),x) + 640*H(R(-2,2),x)*[1+x]^-1 + 320*H(R(-2,2),x)*x - 1152*H(
         R(-1),x)*[1+x]^-1*z3 - 192*H(R(-1),x)*[1+x]^-1*z2 + 576*H(R(-1),x)*z3
          - 576*H(R(-1),x)*z3*x - 192*H(R(-1),x)*z2 - 384*H(R(-1),x)*z2*x - 
         128*H(R(-1,-2,0),x) + 256*H(R(-1,-2,0),x)*[1+x]^-1 + 128*H(R(-1,-2,0)
         ,x)*x + 1536*H(R(-1,-1),x)*[1+x]^-1*z2 - 768*H(R(-1,-1),x)*z2 + 768*
         H(R(-1,-1),x)*z2*x + 192*H(R(-1,-1,0),x) + 192*H(R(-1,-1,0),x)*x + 
         128*H(R(-1,-1,0,0),x) - 256*H(R(-1,-1,0,0),x)*[1+x]^-1 - 128*H(R(-1,
         -1,0,0),x)*x + 768*H(R(-1,-1,2),x) - 1536*H(R(-1,-1,2),x)*[1+x]^-1 - 
         768*H(R(-1,-1,2),x)*x - 96*H(R(-1,0),x) - 768*H(R(-1,0),x)*[1+x]^-1*
         z2 - 96*H(R(-1,0),x)*x + 384*H(R(-1,0),x)*z2 - 384*H(R(-1,0),x)*z2*x
          - 176*H(R(-1,0,0),x) + 288*H(R(-1,0,0),x)*[1+x]^-1 + 112*H(R(-1,0,0)
         ,x)*x + 224*H(R(-1,0,0,0),x) - 448*H(R(-1,0,0,0),x)*[1+x]^-1 - 224*H(
         R(-1,0,0,0),x)*x + 288*H(R(-1,2),x) + 192*H(R(-1,2),x)*[1+x]^-1 + 480
         *H(R(-1,2),x)*x + 64*H(R(-1,2,0),x) - 128*H(R(-1,2,0),x)*[1+x]^-1 - 
         64*H(R(-1,2,0),x)*x - 256*H(R(-1,3),x) + 512*H(R(-1,3),x)*[1+x]^-1 + 
         256*H(R(-1,3),x)*x + 10*H(R(0),x) + 6*H(R(0),x)*[1-x]^-1 - 32*H(R(0),
         x)*[1-x]^-1*z3 - 144*H(R(0),x)*[1-x]^-1*z2 + 48*H(R(0),x)*[1+x]^-1 - 
         32*H(R(0),x)*[1+x]^-1*z3 + 144*H(R(0),x)*[1+x]^-1*z2 + 114*H(R(0),x)*
         x + 128*H(R(0),x)*z3 - 16*H(R(0),x)*z2 + 432*H(R(0),x)*z2*x + 172*H(
         R(0,0),x) + 52*H(R(0,0),x)*[1-x]^-1 - 256*H(R(0,0),x)*[1-x]^-1*z2 - 
         64*H(R(0,0),x)*[1+x]^-1*z2 - 228*H(R(0,0),x)*x + 208*H(R(0,0),x)*z2
          + 48*H(R(0,0),x)*z2*x + 528*H(R(0,0,0),x) - 288*H(R(0,0,0),x)*
         [1-x]^-1 - 144*H(R(0,0,0),x)*[1+x]^-1 + 240*H(R(0,0,0),x)*x - 592*H(
         R(0,0,0,0),x) + 448*H(R(0,0,0,0),x)*[1-x]^-1 + 320*H(R(0,0,0,0),x)*
         [1+x]^-1 - 112*H(R(0,0,0,0),x)*x - 400*H(R(1),x) + 384*H(R(1),x)*
         [1-x]^-1*z3 + 400*H(R(1),x)*x - 192*H(R(1),x)*z3 - 192*H(R(1),x)*z3*x
          - 96*H(R(1),x)*z2 + 96*H(R(1),x)*z2*x - 128*H(R(1,-2,0),x) + 256*H(
         R(1,-2,0),x)*[1-x]^-1 - 128*H(R(1,-2,0),x)*x + 144*H(R(1,0),x) - 144*
         H(R(1,0),x)*x + 96*H(R(1,0,0),x) - 192*H(R(1,0,0),x)*[1-x]^-1 + 96*H(
         R(1,0,0),x)*x - 128*H(R(1,0,0,0),x) + 256*H(R(1,0,0,0),x)*[1-x]^-1 - 
         128*H(R(1,0,0,0),x)*x - 64*H(R(1,2,0),x) + 128*H(R(1,2,0),x)*[1-x]^-1
          - 64*H(R(1,2,0),x)*x - 128*H(R(1,3),x) + 256*H(R(1,3),x)*[1-x]^-1 - 
         128*H(R(1,3),x)*x - 12*H(R(2),x) - 192*H(R(2),x)*[1+x]^-1*z2 - 300*H(
         R(2),x)*x + 96*H(R(2),x)*z2 - 96*H(R(2),x)*z2*x + 152*H(R(2,0),x) - 
         96*H(R(2,0),x)*[1-x]^-1 + 88*H(R(2,0),x)*x - 144*H(R(2,0,0),x) + 192*
         H(R(2,0,0),x)*[1-x]^-1 - 144*H(R(2,0,0),x)*x - 64*H(R(2,1,0),x) + 128
         *H(R(2,1,0),x)*[1-x]^-1 - 64*H(R(2,1,0),x)*x - 64*H(R(2,2),x) + 128*
         H(R(2,2),x)*[1-x]^-1 - 64*H(R(2,2),x)*x + 160*H(R(3),x) - 96*H(R(3),x
         )*[1+x]^-1 - 256*H(R(3),x)*x - 192*H(R(3,0),x) + 256*H(R(3,0),x)*
         [1-x]^-1 + 64*H(R(3,0),x)*[1+x]^-1 - 128*H(R(3,0),x)*x - 64*H(R(3,1),
         x) + 128*H(R(3,1),x)*[1-x]^-1 - 64*H(R(3,1),x)*x - 240*H(R(4),x) + 
         448*H(R(4),x)*[1-x]^-1 - 240*H(R(4),x)*x )

       + nf*cf*ca * (  - 1034/9 - 836/27*[1-x]^-1 - 48*[1-x]^-1*z3 + 160/9*
         [1-x]^-1*z2 - 16*[1+x]^-1*z3 + 160/9*[1+x]^-1*z2 + 3938/27*x + 32*z3
          + 16*z3*x - 88/9*z2 - 8/3*z2*x + 20*delta_(1 - x) + 200/9*delta_(1
          - x)*z3 - 1336/27*delta_(1 - x)*z2 + 4/5*delta_(1 - x)*z2^2 - 16/3*
         H(R(-2,0),x) + 32/3*H(R(-2,0),x)*[1+x]^-1 + 16/3*H(R(-2,0),x)*x + 64/
         3*H(R(-1),x)*[1+x]^-1*z2 - 32/3*H(R(-1),x)*z2 + 32/3*H(R(-1),x)*z2*x
          - 64/9*H(R(-1,0),x) + 320/9*H(R(-1,0),x)*[1+x]^-1 + 256/9*H(R(-1,0),
         x)*x - 16/3*H(R(-1,0,0),x) + 32/3*H(R(-1,0,0),x)*[1+x]^-1 + 16/3*H(R(
         -1,0,0),x)*x + 32/3*H(R(-1,2),x) - 64/3*H(R(-1,2),x)*[1+x]^-1 - 32/3*
         H(R(-1,2),x)*x - 916/27*H(R(0),x) - 1336/27*H(R(0),x)*[1-x]^-1 + 32/3
         *H(R(0),x)*[1-x]^-1*z2 - 16/3*H(R(0),x)*[1+x]^-1*z2 + 716/27*H(R(0),x
         )*x - 8/3*H(R(0),x)*z2 - 8*H(R(0),x)*z2*x + 104/9*H(R(0,0),x) - 112/3
         *H(R(0,0),x)*[1-x]^-1 - 160/9*H(R(0,0),x)*[1+x]^-1 - 32/9*H(R(0,0),x)
         *x + 32/3*H(R(0,0,0),x) - 32/3*H(R(0,0,0),x)*[1-x]^-1 - 32/3*H(R(0,0,
         0),x)*[1+x]^-1 + 16/3*H(R(1),x) - 16/3*H(R(1),x)*x - 8*H(R(1,0,0),x)
          + 16*H(R(1,0,0),x)*[1-x]^-1 - 8*H(R(1,0,0),x)*x + 8/3*H(R(2),x) + 8/
         3*H(R(2),x)*x - 8/3*H(R(3),x) - 16/3*H(R(3),x)*[1-x]^-1 + 32/3*H(R(3)
         ,x)*[1+x]^-1 + 8*H(R(3),x)*x )

       + nf*cf^2 * ( 109 - 110/3*[1-x]^-1 + 160/3*[1-x]^-1*z3 + 32*[1+x]^-1*z3
          - 320/9*[1+x]^-1*z2 - 217/3*x - 128/3*z3 - 32/3*z3*x + 160/9*z2 - 
         160/9*z2*x - 23*delta_(1 - x) - 136/3*delta_(1 - x)*z3 + 20/3*delta_(
         1 - x)*z2 + 232/15*delta_(1 - x)*z2^2 + 32/3*H(R(-2,0),x) - 64/3*H(R(
         -2,0),x)*[1+x]^-1 - 32/3*H(R(-2,0),x)*x - 128/3*H(R(-1),x)*[1+x]^-1*
         z2 + 64/3*H(R(-1),x)*z2 - 64/3*H(R(-1),x)*z2*x + 128/9*H(R(-1,0),x)
          - 640/9*H(R(-1,0),x)*[1+x]^-1 - 512/9*H(R(-1,0),x)*x + 32/3*H(R(-1,0
         ,0),x) - 64/3*H(R(-1,0,0),x)*[1+x]^-1 - 32/3*H(R(-1,0,0),x)*x - 64/3*
         H(R(-1,2),x) + 128/3*H(R(-1,2),x)*[1+x]^-1 + 64/3*H(R(-1,2),x)*x + 
         848/9*H(R(0),x) - 68/3*H(R(0),x)*[1-x]^-1 - 32/3*H(R(0),x)*[1-x]^-1*
         z2 + 32/3*H(R(0),x)*[1+x]^-1*z2 + 400/9*H(R(0),x)*x + 32/3*H(R(0),x)*
         z2*x - 32/9*H(R(0,0),x) + 496/9*H(R(0,0),x)*[1-x]^-1 + 320/9*H(R(0,0)
         ,x)*[1+x]^-1 - 32/3*H(R(0,0),x)*x - 136/3*H(R(0,0,0),x) + 160/3*H(R(0
         ,0,0),x)*[1-x]^-1 + 64/3*H(R(0,0,0),x)*[1+x]^-1 - 24*H(R(0,0,0),x)*x
          - 64/3*H(R(1),x) + 64/3*H(R(1),x)*x - 64/9*H(R(1,0),x) + 320/9*H(R(1
         ,0),x)*[1-x]^-1 - 256/9*H(R(1,0),x)*x - 160/9*H(R(2),x) + 320/9*H(R(2
         ),x)*[1-x]^-1 - 352/9*H(R(2),x)*x - 32/3*H(R(2,0),x) + 64/3*H(R(2,0),
         x)*[1-x]^-1 - 32/3*H(R(2,0),x)*x + 64/3*H(R(3),x)*[1-x]^-1 - 64/3*H(
         R(3),x)*[1+x]^-1 - 64/3*H(R(3),x)*x )

       + nf^2*cf * ( 112/27 - 16/27*[1-x]^-1 - 32/9*x - 17/9*delta_(1 - x) - 
         16/9*delta_(1 - x)*z3 + 80/27*delta_(1 - x)*z2 + 8/27*H(R(0),x) + 80/
         27*H(R(0),x)*[1-x]^-1 - 88/27*H(R(0),x)*x - 8/9*H(R(0,0),x) + 16/9*H(
         R(0,0),x)*[1-x]^-1 - 8/9*H(R(0,0),x)*x );

L   PTqq0 =
       + cf * (  - 2 + 4*[1-x]^-1 - 2*x + 3*delta_(1 - x) );

L   PTqg0 =
       + nf * ( 2 - 4*x + 4*x^2 );

L   PTgq0 =
       + cf * (  - 4 + 4*x^-1 + 2*x );

L   PTgg0 =
       + ca * (  - 8 + 4*[1-x]^-1 + 4*x^-1 + 4*x - 4*x^2 + 11/3*delta_(1 - x)
          )

       + nf * (  - 2/3*delta_(1 - x) );

L   PTqq1 =
       + cf*ca * ( 34/9 + 268/9*[1-x]^-1 - 8*[1-x]^-1*z2 + 8*[1+x]^-1*z2 - 302/
         9*x + 8*z2*x + 17/6*delta_(1 - x) - 12*delta_(1 - x)*z3 + 44/3*
         delta_(1 - x)*z2 - 8*H(R(-1,0),x) + 16*H(R(-1,0),x)*[1+x]^-1 + 8*H(R(
         -1,0),x)*x - 22/3*H(R(0),x) + 44/3*H(R(0),x)*[1-x]^-1 - 22/3*H(R(0),x
         )*x + 8*H(R(0,0),x)*[1-x]^-1 - 8*H(R(0,0),x)*[1+x]^-1 - 8*H(R(0,0),x)
         *x )

       + cf^2 * (  - 4 - 16*[1+x]^-1*z2 + 4*x + 8*z2 - 8*z2*x + 3/2*delta_(1
          - x) + 24*delta_(1 - x)*z3 - 12*delta_(1 - x)*z2 + 16*H(R(-1,0),x)
          - 32*H(R(-1,0),x)*[1+x]^-1 - 16*H(R(-1,0),x)*x - 12*H(R(0),x) + 12*
         H(R(0),x)*[1-x]^-1 - 4*H(R(0),x)*x + 12*H(R(0,0),x) - 32*H(R(0,0),x)*
         [1-x]^-1 + 16*H(R(0,0),x)*[1+x]^-1 + 28*H(R(0,0),x)*x + 8*H(R(1,0),x)
          - 16*H(R(1,0),x)*[1-x]^-1 + 8*H(R(1,0),x)*x + 8*H(R(2),x) - 16*H(R(2
         ),x)*[1-x]^-1 + 8*H(R(2),x)*x )

       + nf*cf * (  - 4/9 - 40/9*[1-x]^-1 + 44/9*x - 1/3*delta_(1 - x) - 8/3*
         delta_(1 - x)*z2 + 4/3*H(R(0),x) - 8/3*H(R(0),x)*[1-x]^-1 + 4/3*H(R(0
         ),x)*x );

L   PTqg1 =
       + nf*ca * ( 52/9 - 80/9*x^-1 - 380/9*x + 712/9*x^2 - 16*z2*x - 8*H(R(-1
         ,0),x) - 16*H(R(-1,0),x)*x - 16*H(R(-1,0),x)*x^2 - 16/3*H(R(0),x) - 
         136/3*H(R(0),x)*x - 16/3*H(R(0),x)*x^2 + 8*H(R(0,0),x) + 48*H(R(0,0),
         x)*x - 44/3*H(R(1),x) + 40/3*H(R(1),x)*x - 40/3*H(R(1),x)*x^2 + 16*H(
         R(1,0),x) - 32*H(R(1,0),x)*x + 32*H(R(1,0),x)*x^2 + 8*H(R(1,1),x) - 
         16*H(R(1,1),x)*x + 16*H(R(1,1),x)*x^2 - 16*H(R(2),x) + 32*H(R(2),x)*x
          - 32*H(R(2),x)*x^2 )

       + nf*cf * (  - 24 + 46*x - 40*x^2 - 8*z2 + 16*z2*x - 16*z2*x^2 - 10*H(
         R(0),x) + 8*H(R(0),x)*x + 8*H(R(0),x)*x^2 - 4*H(R(0,0),x) + 8*H(R(0,0
         ),x)*x - 16*H(R(0,0),x)*x^2 + 12*H(R(1),x) - 8*H(R(1),x)*x + 8*H(R(1)
         ,x)*x^2 - 24*H(R(1,0),x) + 48*H(R(1,0),x)*x - 48*H(R(1,0),x)*x^2 - 8*
         H(R(1,1),x) + 16*H(R(1,1),x)*x - 16*H(R(1,1),x)*x^2 + 8*H(R(2),x) - 
         16*H(R(2),x)*x + 16*H(R(2),x)*x^2 )

       + nf^2 * (  - 40/9 + 32/9*x - 32/9*x^2 - 8/3*H(R(0),x) + 16/3*H(R(0),x)
         *x - 16/3*H(R(0),x)*x^2 + 8/3*H(R(1),x) - 16/3*H(R(1),x)*x + 16/3*H(
         R(1),x)*x^2 );

L   PTgq1 =
       + cf*ca * ( 20 + 68/9*x^-1 - 4*x - 176/9*x^2 + 16*z2 + 16*H(R(-1,0),x)
          + 16*H(R(-1,0),x)*x^-1 + 8*H(R(-1,0),x)*x + 32*H(R(0),x) - 24*H(R(0)
         ,x)*x^-1 + 36*H(R(0),x)*x + 32/3*H(R(0),x)*x^2 - 16*H(R(0,0),x) - 32*
         H(R(0,0),x)*x^-1 - 24*H(R(0,0),x)*x + 8*H(R(1),x)*x + 48*H(R(1,0),x)
          - 48*H(R(1,0),x)*x^-1 - 24*H(R(1,0),x)*x + 16*H(R(1,1),x) - 16*H(R(1
         ,1),x)*x^-1 - 8*H(R(1,1),x)*x - 16*H(R(2),x) + 16*H(R(2),x)*x^-1 + 8*
         H(R(2),x)*x )

       + cf^2 * (  - 2 + 18*x - 32*H(R(0),x) + 2*H(R(0),x)*x + 8*H(R(0,0),x)
          - 4*H(R(0,0),x)*x - 8*H(R(1),x)*x - 32*H(R(1,0),x) + 32*H(R(1,0),x)*
         x^-1 + 16*H(R(1,0),x)*x - 16*H(R(1,1),x) + 16*H(R(1,1),x)*x^-1 + 8*H(
         R(1,1),x)*x + 32*H(R(2),x) - 32*H(R(2),x)*x^-1 - 16*H(R(2),x)*x );

L   PTgg1 =
       + ca^2 * (  - 50/9 + 268/9*[1-x]^-1 - 8*[1-x]^-1*z2 - 8*[1+x]^-1*z2 - 
         218/9*x + 32*z2 + 16*z2*x^2 + 32/3*delta_(1 - x) + 12*delta_(1 - x)*
         z3 + 32*H(R(-1,0),x) - 16*H(R(-1,0),x)*[1+x]^-1 + 16*H(R(-1,0),x)*
         x^-1 + 16*H(R(-1,0),x)*x + 16*H(R(-1,0),x)*x^2 - 44*H(R(0),x) + 88/3*
         H(R(0),x)*[1-x]^-1 - 88/3*H(R(0),x)*x^-1 - 4*H(R(0),x)*x - 88/3*H(R(0
         ),x)*x^2 - 24*H(R(0,0),x)*[1-x]^-1 + 8*H(R(0,0),x)*[1+x]^-1 - 32*H(R(
         0,0),x)*x^-1 - 64*H(R(0,0),x)*x + 16*H(R(0,0),x)*x^2 + 32*H(R(1,0),x)
          - 16*H(R(1,0),x)*[1-x]^-1 - 16*H(R(1,0),x)*x^-1 - 16*H(R(1,0),x)*x
          + 16*H(R(1,0),x)*x^2 + 32*H(R(2),x) - 16*H(R(2),x)*[1-x]^-1 - 16*H(
         R(2),x)*x^-1 - 16*H(R(2),x)*x + 16*H(R(2),x)*x^2 )

       + nf*ca * ( 116/9 - 40/9*[1-x]^-1 - 92/9*x^-1 - 76/9*x + 92/9*x^2 - 8/3
         *delta_(1 - x) + 8*H(R(0),x) - 16/3*H(R(0),x)*[1-x]^-1 - 16/3*H(R(0),
         x)*x^-1 - 8*H(R(0),x)*x + 16/3*H(R(0),x)*x^2 )

       + nf*cf * (  - 8 + 184/9*x^-1 + 24*x - 328/9*x^2 - 2*delta_(1 - x) + 20
         *H(R(0),x) + 32/3*H(R(0),x)*x^-1 + 28*H(R(0),x)*x + 32/3*H(R(0),x)*
         x^2 + 8*H(R(0,0),x) + 8*H(R(0,0),x)*x );

L   PTqqps1 =
       + nf*cf * (  - 32 - 80/9*x^-1 + 16*x + 224/9*x^2 - 20*H(R(0),x) - 36*H(
         R(0),x)*x - 32/3*H(R(0),x)*x^2 + 8*H(R(0,0),x) + 8*H(R(0,0),x)*x );

L   PTqq2 =
       + cf*ca^2 * ( 5327/27 + 490/3*[1-x]^-1 + 16*[1-x]^-1*z3 - 1072/9*
         [1-x]^-1*z2 + 384/5*[1-x]^-1*z2^2 - 88*[1+x]^-1*z3 + 1072/9*[1+x]^-1*
         z2 - 32*[1+x]^-1*z2^2 - 9737/27*x - 224*z3*x - 112*z2 + 448/9*z2*x - 
         62/5*z2^2 - 242/5*z2^2*x - 1657/36*delta_(1 - x) + 40*delta_(1 - x)*
         z5 - 1552/9*delta_(1 - x)*z3 + 4496/27*delta_(1 - x)*z2 - 2*delta_(1
          - x)*z2^2 + 384*H(R(-1),x)*[1+x]^-1*z3 + 352/3*H(R(-1),x)*[1+x]^-1*
         z2 - 192*H(R(-1),x)*z3 + 192*H(R(-1),x)*z3*x + 208/3*H(R(-1),x)*z2 + 
         560/3*H(R(-1),x)*z2*x - 512*H(R(-1,-1),x)*[1+x]^-1*z2 + 256*H(R(-1,-1
         ),x)*z2 - 256*H(R(-1,-1),x)*z2*x + 64*H(R(-1,-1,0),x) + 64*H(R(-1,-1,
         0),x)*x - 128*H(R(-1,-1,0,0),x) + 256*H(R(-1,-1,0,0),x)*[1+x]^-1 + 
         128*H(R(-1,-1,0,0),x)*x - 256*H(R(-1,-1,0,1),x) + 512*H(R(-1,-1,0,1),
         x)*[1+x]^-1 + 256*H(R(-1,-1,0,1),x)*x - 688/9*H(R(-1,0),x) + 2144/9*
         H(R(-1,0),x)*[1+x]^-1 + 352*H(R(-1,0),x)*[1+x]^-1*z2 + 1456/9*H(R(-1,
         0),x)*x - 176*H(R(-1,0),x)*z2 + 176*H(R(-1,0),x)*z2*x - 328/3*H(R(-1,
         0,0),x) + 176/3*H(R(-1,0,0),x)*[1+x]^-1 - 152/3*H(R(-1,0,0),x)*x + 48
         *H(R(-1,0,0,0),x) - 96*H(R(-1,0,0,0),x)*[1+x]^-1 - 48*H(R(-1,0,0,0),x
         )*x + 128*H(R(-1,0,0,1),x) - 256*H(R(-1,0,0,1),x)*[1+x]^-1 - 128*H(R(
         -1,0,0,1),x)*x - 112/3*H(R(-1,0,1),x) - 352/3*H(R(-1,0,1),x)*[1+x]^-1
          - 464/3*H(R(-1,0,1),x)*x + 410/27*H(R(0),x) + 4172/27*H(R(0),x)*
         [1-x]^-1 + 128*H(R(0),x)*[1-x]^-1*z3 - 248/3*H(R(0),x)*[1-x]^-1*z2 - 
         24*H(R(0),x)*[1+x]^-1 - 128*H(R(0),x)*[1+x]^-1*z3 - 16/3*H(R(0),x)*
         [1+x]^-1*z2 - 8686/27*H(R(0),x)*x - 144*H(R(0),x)*z3*x - 4*H(R(0),x)*
         z2 - 148/3*H(R(0),x)*z2*x + 256*H(R(0,-1),x)*[1+x]^-1*z2 - 136*H(R(0,
         -1),x)*z2 + 136*H(R(0,-1),x)*z2*x - 80*H(R(0,-1,-1,0),x) + 128*H(R(0,
         -1,-1,0),x)*[1-x]^-1 - 48*H(R(0,-1,-1,0),x)*x - 88/3*H(R(0,-1,0),x)
          - 48*H(R(0,-1,0),x)*[1-x]^-1 + 176/3*H(R(0,-1,0),x)*[1+x]^-1 + 40/3*
         H(R(0,-1,0),x)*x + 88*H(R(0,-1,0,0),x) - 32*H(R(0,-1,0,0),x)*[1-x]^-1
          - 128*H(R(0,-1,0,0),x)*[1+x]^-1 - 56*H(R(0,-1,0,0),x)*x + 96*H(R(0,
         -1,0,1),x) + 64*H(R(0,-1,0,1),x)*[1-x]^-1 - 256*H(R(0,-1,0,1),x)*
         [1+x]^-1 - 160*H(R(0,-1,0,1),x)*x - 242/9*H(R(0,0),x) + 1556/9*H(R(0,
         0),x)*[1-x]^-1 - 1072/9*H(R(0,0),x)*[1+x]^-1 - 96*H(R(0,0),x)*
         [1+x]^-1*z2 - 230/3*H(R(0,0),x)*x + 36*H(R(0,0),x)*z2 - 68*H(R(0,0),x
         )*z2*x + 8*H(R(0,0,-1,0),x) + 32*H(R(0,0,-1,0),x)*[1-x]^-1 - 32*H(R(0
         ,0,-1,0),x)*[1+x]^-1 - 40*H(R(0,0,-1,0),x)*x + 248/3*H(R(0,0,0),x)*
         [1-x]^-1 - 248/3*H(R(0,0,0),x)*[1+x]^-1 - 128/3*H(R(0,0,0),x)*x - 32*
         H(R(0,0,0,0),x)*[1-x]^-1 + 32*H(R(0,0,0,0),x)*[1+x]^-1 + 40*H(R(0,0,0
         ,0),x)*x - 36*H(R(0,0,0,1),x) + 32*H(R(0,0,0,1),x)*[1-x]^-1 + 64*H(R(
         0,0,0,1),x)*[1+x]^-1 + 28*H(R(0,0,0,1),x)*x + 4*H(R(0,0,1),x) + 88/3*
         H(R(0,0,1),x)*[1-x]^-1 + 176/3*H(R(0,0,1),x)*[1+x]^-1 + 188/3*H(R(0,0
         ,1),x)*x + 112*H(R(0,1),x) + 64*H(R(0,1),x)*[1+x]^-1*z2 + 112*H(R(0,1
         ),x)*x - 40*H(R(0,1),x)*z2 + 24*H(R(0,1),x)*z2*x + 28*H(R(0,1,0,0),x)
          - 64*H(R(0,1,0,0),x)*[1-x]^-1 + 28*H(R(0,1,0,0),x)*x + 176*H(R(1),x)
          + 288*H(R(1),x)*[1-x]^-1*z3 - 176*H(R(1),x)*x - 144*H(R(1),x)*z3 - 
         144*H(R(1),x)*z3*x + 32*H(R(1),x)*z2 - 32*H(R(1),x)*z2*x - 32*H(R(1,0
         ),x)*[1-x]^-1*z2 + 16*H(R(1,0),x)*z2 + 16*H(R(1,0),x)*z2*x - 96*H(R(1
         ,0,-1,0),x) + 192*H(R(1,0,-1,0),x)*[1-x]^-1 - 96*H(R(1,0,-1,0),x)*x
          + 12*H(R(1,0,0),x) - 88*H(R(1,0,0),x)*[1-x]^-1 + 76*H(R(1,0,0),x)*x
          + 48*H(R(1,0,0,0),x) - 96*H(R(1,0,0,0),x)*[1-x]^-1 + 48*H(R(1,0,0,0)
         ,x)*x - 64*H(R(1,0,0,1),x) + 128*H(R(1,0,0,1),x)*[1-x]^-1 - 64*H(R(1,
         0,0,1),x)*x + 64*H(R(1,1,0,0),x) - 128*H(R(1,1,0,0),x)*[1-x]^-1 + 64*
         H(R(1,1,0,0),x)*x )

       + cf^2*ca * ( 532/9 + 80/3*[1-x]^-1*z3 - 552/5*[1-x]^-1*z2^2 + 248*
         [1+x]^-1*z3 - 2144/9*[1+x]^-1*z2 + 8*[1+x]^-1*z2^2 - 532/9*x - 16/3*
         z3 + 2336/3*z3*x + 3448/9*z2 + 2024/9*z2*x - 24/5*z2^2 + 56/5*z2^2*x
          + 151/4*delta_(1 - x) + 120*delta_(1 - x)*z5 + 844/3*delta_(1 - x)*
         z3 - 410/3*delta_(1 - x)*z2 + 16*delta_(1 - x)*z2*z3 - 988/15*delta_(
         1 - x)*z2^2 - 1344*H(R(-1),x)*[1+x]^-1*z3 - 992/3*H(R(-1),x)*[1+x]^-1
         *z2 + 672*H(R(-1),x)*z3 - 672*H(R(-1),x)*z3*x - 992/3*H(R(-1),x)*z2
          - 1984/3*H(R(-1),x)*z2*x + 1792*H(R(-1,-1),x)*[1+x]^-1*z2 - 896*H(R(
         -1,-1),x)*z2 + 896*H(R(-1,-1),x)*z2*x - 224*H(R(-1,-1,0),x) - 224*H(
         R(-1,-1,0),x)*x + 320*H(R(-1,-1,0,0),x) - 640*H(R(-1,-1,0,0),x)*
         [1+x]^-1 - 320*H(R(-1,-1,0,0),x)*x + 896*H(R(-1,-1,0,1),x) - 1792*H(
         R(-1,-1,0,1),x)*[1+x]^-1 - 896*H(R(-1,-1,0,1),x)*x + 1520/9*H(R(-1,0)
         ,x) - 4288/9*H(R(-1,0),x)*[1+x]^-1 - 1088*H(R(-1,0),x)*[1+x]^-1*z2 - 
         2768/9*H(R(-1,0),x)*x + 544*H(R(-1,0),x)*z2 - 544*H(R(-1,0),x)*z2*x
          - 64*H(R(-1,0,-1,0),x) + 128*H(R(-1,0,-1,0),x)*[1+x]^-1 + 64*H(R(-1,
         0,-1,0),x)*x + 680/3*H(R(-1,0,0),x) + 80/3*H(R(-1,0,0),x)*[1+x]^-1 + 
         760/3*H(R(-1,0,0),x)*x + 16*H(R(-1,0,0,0),x) - 32*H(R(-1,0,0,0),x)*
         [1+x]^-1 - 16*H(R(-1,0,0,0),x)*x - 384*H(R(-1,0,0,1),x) + 768*H(R(-1,
         0,0,1),x)*[1+x]^-1 + 384*H(R(-1,0,0,1),x)*x + 656/3*H(R(-1,0,1),x) + 
         992/3*H(R(-1,0,1),x)*[1+x]^-1 + 1648/3*H(R(-1,0,1),x)*x + 32*H(R(-1,0
         ,1,0),x) - 64*H(R(-1,0,1,0),x)*[1+x]^-1 - 32*H(R(-1,0,1,0),x)*x - 562/
         3*H(R(0),x) + 302/3*H(R(0),x)*[1-x]^-1 - 240*H(R(0),x)*[1-x]^-1*z3 + 
         536/3*H(R(0),x)*[1-x]^-1*z2 + 72*H(R(0),x)*[1+x]^-1 + 240*H(R(0),x)*
         [1+x]^-1*z3 + 248/3*H(R(0),x)*[1+x]^-1*z2 + 5650/9*H(R(0),x)*x + 224*
         H(R(0),x)*z3*x + 40/3*H(R(0),x)*z2 + 328*H(R(0),x)*z2*x - 96*H(R(0,-1
         ),x)*[1-x]^-1*z2 - 768*H(R(0,-1),x)*[1+x]^-1*z2 + 448*H(R(0,-1),x)*z2
          - 352*H(R(0,-1),x)*z2*x + 192*H(R(0,-1,-1,0),x) - 448*H(R(0,-1,-1,0)
         ,x)*[1-x]^-1 + 128*H(R(0,-1,-1,0),x)*[1+x]^-1 + 256*H(R(0,-1,-1,0),x)
         *x + 32/3*H(R(0,-1,0),x) + 96*H(R(0,-1,0),x)*[1-x]^-1 - 208/3*H(R(0,
         -1,0),x)*[1+x]^-1 + 160/3*H(R(0,-1,0),x)*x - 176*H(R(0,-1,0,0),x) + 
         160*H(R(0,-1,0,0),x)*[1-x]^-1 + 224*H(R(0,-1,0,0),x)*[1+x]^-1 + 16*H(
         R(0,-1,0,0),x)*x - 352*H(R(0,-1,0,1),x) - 128*H(R(0,-1,0,1),x)*
         [1-x]^-1 + 832*H(R(0,-1,0,1),x)*[1+x]^-1 + 480*H(R(0,-1,0,1),x)*x + 
         32*H(R(0,0),x) - 3640/9*H(R(0,0),x)*[1-x]^-1 + 128*H(R(0,0),x)*
         [1-x]^-1*z2 + 2144/9*H(R(0,0),x)*[1+x]^-1 + 160*H(R(0,0),x)*[1+x]^-1*
         z2 + 1736/9*H(R(0,0),x)*x - 96*H(R(0,0),x)*z2 + 32*H(R(0,0),x)*z2*x
          + 64*H(R(0,0,-1,0),x) - 32*H(R(0,0,-1,0),x)*[1-x]^-1 - 96*H(R(0,0,-1
         ,0),x)*[1+x]^-1 - 64*H(R(0,0,-1,0),x)*x + 132*H(R(0,0,0),x) - 808/3*
         H(R(0,0,0),x)*[1-x]^-1 + 280/3*H(R(0,0,0),x)*[1+x]^-1 + 460/3*H(R(0,0
         ,0),x)*x - 96*H(R(0,0,0,0),x)*[1-x]^-1 + 96*H(R(0,0,0,0),x)*[1+x]^-1
          + 160*H(R(0,0,0,0),x)*x + 96*H(R(0,0,0,1),x) - 160*H(R(0,0,0,1),x)*
         [1-x]^-1 - 128*H(R(0,0,0,1),x)*[1+x]^-1 - 32*H(R(0,0,0,1),x)*x + 136/
         3*H(R(0,0,1),x) - 640/3*H(R(0,0,1),x)*[1-x]^-1 - 496/3*H(R(0,0,1),x)*
         [1+x]^-1 - 216*H(R(0,0,1),x)*x - 32*H(R(0,0,1,0),x)*[1-x]^-1 + 32*H(
         R(0,0,1,0),x)*[1+x]^-1 + 32*H(R(0,0,1,0),x)*x - 2648/9*H(R(0,1),x) - 
         2144/9*H(R(0,1),x)*[1-x]^-1 + 64*H(R(0,1),x)*[1-x]^-1*z2 - 224*H(R(0,
         1),x)*[1+x]^-1*z2 - 1304/9*H(R(0,1),x)*x + 96*H(R(0,1),x)*z2 - 128*H(
         R(0,1),x)*z2*x + 176/3*H(R(0,1,0),x) - 352/3*H(R(0,1,0),x)*[1-x]^-1
          + 176/3*H(R(0,1,0),x)*x - 16*H(R(0,1,0,0),x) + 96*H(R(0,1,0,0),x)*
         [1-x]^-1 - 16*H(R(0,1,0,0),x)*x - 1672/3*H(R(1),x) - 768*H(R(1),x)*
         [1-x]^-1*z3 + 1672/3*H(R(1),x)*x + 384*H(R(1),x)*z3 + 384*H(R(1),x)*
         z3*x - 112*H(R(1),x)*z2 + 112*H(R(1),x)*z2*x + 400/9*H(R(1,0),x) - 
         2144/9*H(R(1,0),x)*[1-x]^-1 + 64*H(R(1,0),x)*[1-x]^-1*z2 + 1744/9*H(
         R(1,0),x)*x - 32*H(R(1,0),x)*z2 - 32*H(R(1,0),x)*z2*x + 256*H(R(1,0,
         -1,0),x) - 512*H(R(1,0,-1,0),x)*[1-x]^-1 + 256*H(R(1,0,-1,0),x)*x + 
         16*H(R(1,0,0),x) + 96*H(R(1,0,0),x)*[1-x]^-1 - 112*H(R(1,0,0),x)*x - 
         80*H(R(1,0,0,0),x) + 160*H(R(1,0,0,0),x)*[1-x]^-1 - 80*H(R(1,0,0,0),x
         )*x + 128*H(R(1,0,0,1),x) - 256*H(R(1,0,0,1),x)*[1-x]^-1 + 128*H(R(1,
         0,0,1),x)*x - 128*H(R(1,1,0,0),x) + 256*H(R(1,1,0,0),x)*[1-x]^-1 - 
         128*H(R(1,1,0,0),x)*x )

       + cf^3 * (  - 62 + 144/5*[1-x]^-1*z2^2 - 144*[1+x]^-1*z3 + 112*[1+x]^-1
         *z2^2 + 62*x - 48*z3 - 720*z3*x - 308*z2 - 372*z2*x - 56/5*z2^2 + 504/
         5*z2^2*x + 29/2*delta_(1 - x) - 240*delta_(1 - x)*z5 + 68*delta_(1 - 
         x)*z3 + 18*delta_(1 - x)*z2 - 32*delta_(1 - x)*z2*z3 + 288/5*delta_(1
          - x)*z2^2 + 1152*H(R(-1),x)*[1+x]^-1*z3 + 192*H(R(-1),x)*[1+x]^-1*z2
          - 576*H(R(-1),x)*z3 + 576*H(R(-1),x)*z3*x + 384*H(R(-1),x)*z2 + 576*
         H(R(-1),x)*z2*x - 1536*H(R(-1,-1),x)*[1+x]^-1*z2 + 768*H(R(-1,-1),x)*
         z2 - 768*H(R(-1,-1),x)*z2*x + 192*H(R(-1,-1,0),x) + 192*H(R(-1,-1,0),
         x)*x - 128*H(R(-1,-1,0,0),x) + 256*H(R(-1,-1,0,0),x)*[1+x]^-1 + 128*
         H(R(-1,-1,0,0),x)*x - 768*H(R(-1,-1,0,1),x) + 1536*H(R(-1,-1,0,1),x)*
         [1+x]^-1 + 768*H(R(-1,-1,0,1),x)*x - 32*H(R(-1,0),x) + 768*H(R(-1,0),
         x)*[1+x]^-1*z2 - 32*H(R(-1,0),x)*x - 384*H(R(-1,0),x)*z2 + 384*H(R(-1
         ,0),x)*z2*x + 128*H(R(-1,0,-1,0),x) - 256*H(R(-1,0,-1,0),x)*[1+x]^-1
          - 128*H(R(-1,0,-1,0),x)*x - 16*H(R(-1,0,0),x) - 288*H(R(-1,0,0),x)*
         [1+x]^-1 - 304*H(R(-1,0,0),x)*x - 224*H(R(-1,0,0,0),x) + 448*H(R(-1,0
         ,0,0),x)*[1+x]^-1 + 224*H(R(-1,0,0,0),x)*x + 256*H(R(-1,0,0,1),x) - 
         512*H(R(-1,0,0,1),x)*[1+x]^-1 - 256*H(R(-1,0,0,1),x)*x - 288*H(R(-1,0
         ,1),x) - 192*H(R(-1,0,1),x)*[1+x]^-1 - 480*H(R(-1,0,1),x)*x - 64*H(R(
         -1,0,1,0),x) + 128*H(R(-1,0,1,0),x)*[1+x]^-1 + 64*H(R(-1,0,1,0),x)*x
          + 42*H(R(0),x) + 6*H(R(0),x)*[1-x]^-1 - 32*H(R(0),x)*[1-x]^-1*z3 - 
         144*H(R(0),x)*[1-x]^-1*z2 - 48*H(R(0),x)*[1+x]^-1 + 32*H(R(0),x)*
         [1+x]^-1*z3 - 144*H(R(0),x)*[1+x]^-1*z2 - 590*H(R(0),x)*x + 128*H(R(0
         ),x)*z3*x + 48*H(R(0),x)*z2 - 400*H(R(0),x)*z2*x + 192*H(R(0,-1),x)*
         [1-x]^-1*z2 + 512*H(R(0,-1),x)*[1+x]^-1*z2 - 352*H(R(0,-1),x)*z2 + 
         160*H(R(0,-1),x)*z2*x - 64*H(R(0,-1,-1,0),x) + 384*H(R(0,-1,-1,0),x)*
         [1-x]^-1 - 256*H(R(0,-1,-1,0),x)*[1+x]^-1 - 320*H(R(0,-1,-1,0),x)*x
          + 96*H(R(0,-1,0),x) - 96*H(R(0,-1,0),x)*[1+x]^-1 - 160*H(R(0,-1,0),x
         )*x - 192*H(R(0,-1,0,0),x)*[1-x]^-1 + 64*H(R(0,-1,0,0),x)*[1+x]^-1 + 
         192*H(R(0,-1,0,0),x)*x + 320*H(R(0,-1,0,1),x) - 640*H(R(0,-1,0,1),x)*
         [1+x]^-1 - 320*H(R(0,-1,0,1),x)*x - 20*H(R(0,0),x) + 52*H(R(0,0),x)*
         [1-x]^-1 - 256*H(R(0,0),x)*[1-x]^-1*z2 + 64*H(R(0,0),x)*[1+x]^-1*z2
          + 316*H(R(0,0),x)*x + 48*H(R(0,0),x)*z2 + 208*H(R(0,0),x)*z2*x - 160
         *H(R(0,0,-1,0),x) - 64*H(R(0,0,-1,0),x)*[1-x]^-1 + 320*H(R(0,0,-1,0),
         x)*[1+x]^-1 + 288*H(R(0,0,-1,0),x)*x + 144*H(R(0,0,0),x) - 288*H(R(0,
         0,0),x)*[1-x]^-1 + 144*H(R(0,0,0),x)*[1+x]^-1 + 176*H(R(0,0,0),x)*x
          - 112*H(R(0,0,0,0),x) + 448*H(R(0,0,0,0),x)*[1-x]^-1 - 320*H(R(0,0,0
         ,0),x)*[1+x]^-1 - 592*H(R(0,0,0,0),x)*x - 240*H(R(0,0,0,1),x) + 448*
         H(R(0,0,0,1),x)*[1-x]^-1 - 240*H(R(0,0,0,1),x)*x + 128*H(R(0,0,1),x)
          + 96*H(R(0,0,1),x)*[1+x]^-1 + 288*H(R(0,0,1),x)*x - 128*H(R(0,0,1,0)
         ,x) + 256*H(R(0,0,1,0),x)*[1-x]^-1 - 64*H(R(0,0,1,0),x)*[1+x]^-1 - 
         192*H(R(0,0,1,0),x)*x - 64*H(R(0,0,1,1),x) + 128*H(R(0,0,1,1),x)*
         [1-x]^-1 - 64*H(R(0,0,1,1),x)*x + 340*H(R(0,1),x) + 192*H(R(0,1),x)*
         [1+x]^-1*z2 + 308*H(R(0,1),x)*x - 96*H(R(0,1),x)*z2 + 96*H(R(0,1),x)*
         z2*x + 88*H(R(0,1,0),x) - 96*H(R(0,1,0),x)*[1-x]^-1 + 24*H(R(0,1,0),x
         )*x - 144*H(R(0,1,0,0),x) + 192*H(R(0,1,0,0),x)*[1-x]^-1 - 144*H(R(0,
         1,0,0),x)*x - 64*H(R(0,1,0,1),x) + 128*H(R(0,1,0,1),x)*[1-x]^-1 - 64*
         H(R(0,1,0,1),x)*x - 64*H(R(0,1,1,0),x) + 128*H(R(0,1,1,0),x)*[1-x]^-1
          - 64*H(R(0,1,1,0),x)*x + 560*H(R(1),x) + 384*H(R(1),x)*[1-x]^-1*z3
          - 560*H(R(1),x)*x - 192*H(R(1),x)*z3 - 192*H(R(1),x)*z3*x + 96*H(R(1
         ),x)*z2 - 96*H(R(1),x)*z2*x + 16*H(R(1,0),x) - 16*H(R(1,0),x)*x - 128
         *H(R(1,0,-1,0),x) + 256*H(R(1,0,-1,0),x)*[1-x]^-1 - 128*H(R(1,0,-1,0)
         ,x)*x + 96*H(R(1,0,0),x) - 192*H(R(1,0,0),x)*[1-x]^-1 + 96*H(R(1,0,0)
         ,x)*x - 128*H(R(1,0,0,0),x) + 256*H(R(1,0,0,0),x)*[1-x]^-1 - 128*H(R(
         1,0,0,0),x)*x - 128*H(R(1,0,0,1),x) + 256*H(R(1,0,0,1),x)*[1-x]^-1 - 
         128*H(R(1,0,0,1),x)*x - 64*H(R(1,0,1,0),x) + 128*H(R(1,0,1,0),x)*
         [1-x]^-1 - 64*H(R(1,0,1,0),x)*x )

       + nf*cf*ca * (  - 182/3 - 836/27*[1-x]^-1 - 48*[1-x]^-1*z3 + 160/9*
         [1-x]^-1*z2 + 16*[1+x]^-1*z3 - 160/9*[1+x]^-1*z2 + 2474/27*x + 16*z3
          + 32*z3*x + 8*z2 - 184/9*z2*x + 20*delta_(1 - x) + 200/9*delta_(1 - 
         x)*z3 - 1336/27*delta_(1 - x)*z2 + 4/5*delta_(1 - x)*z2^2 - 64/3*H(R(
         -1),x)*[1+x]^-1*z2 + 32/3*H(R(-1),x)*z2 - 32/3*H(R(-1),x)*z2*x + 64/9
         *H(R(-1,0),x) - 320/9*H(R(-1,0),x)*[1+x]^-1 - 256/9*H(R(-1,0),x)*x + 
         16/3*H(R(-1,0,0),x) - 32/3*H(R(-1,0,0),x)*[1+x]^-1 - 16/3*H(R(-1,0,0)
         ,x)*x - 32/3*H(R(-1,0,1),x) + 64/3*H(R(-1,0,1),x)*[1+x]^-1 + 32/3*H(
         R(-1,0,1),x)*x + 68/27*H(R(0),x) - 1336/27*H(R(0),x)*[1-x]^-1 + 32/3*
         H(R(0),x)*[1-x]^-1*z2 + 16/3*H(R(0),x)*[1+x]^-1*z2 + 1700/27*H(R(0),x
         )*x - 8*H(R(0),x)*z2 - 8/3*H(R(0),x)*z2*x + 16/3*H(R(0,-1,0),x) - 32/
         3*H(R(0,-1,0),x)*[1+x]^-1 - 16/3*H(R(0,-1,0),x)*x + 88/9*H(R(0,0),x)
          - 112/3*H(R(0,0),x)*[1-x]^-1 + 160/9*H(R(0,0),x)*[1+x]^-1 + 272/9*H(
         R(0,0),x)*x - 32/3*H(R(0,0,0),x)*[1-x]^-1 + 32/3*H(R(0,0,0),x)*
         [1+x]^-1 + 32/3*H(R(0,0,0),x)*x + 8*H(R(0,0,1),x) - 16/3*H(R(0,0,1),x
         )*[1-x]^-1 - 32/3*H(R(0,0,1),x)*[1+x]^-1 - 8/3*H(R(0,0,1),x)*x - 8*H(
         R(0,1),x) - 8*H(R(0,1),x)*x - 16*H(R(1),x) + 16*H(R(1),x)*x - 8*H(R(1
         ,0,0),x) + 16*H(R(1,0,0),x)*[1-x]^-1 - 8*H(R(1,0,0),x)*x )

       + nf*cf^2 * ( 5/9 - 110/3*[1-x]^-1 + 160/3*[1-x]^-1*z3 - 32*[1+x]^-1*z3
          + 320/9*[1+x]^-1*z2 + 325/9*x - 32/3*z3 - 128/3*z3*x - 160/9*z2 + 
         160/9*z2*x - 23*delta_(1 - x) - 136/3*delta_(1 - x)*z3 + 20/3*delta_(
         1 - x)*z2 + 232/15*delta_(1 - x)*z2^2 + 128/3*H(R(-1),x)*[1+x]^-1*z2
          - 64/3*H(R(-1),x)*z2 + 64/3*H(R(-1),x)*z2*x - 128/9*H(R(-1,0),x) + 
         640/9*H(R(-1,0),x)*[1+x]^-1 + 512/9*H(R(-1,0),x)*x - 32/3*H(R(-1,0,0)
         ,x) + 64/3*H(R(-1,0,0),x)*[1+x]^-1 + 32/3*H(R(-1,0,0),x)*x + 64/3*H(
         R(-1,0,1),x) - 128/3*H(R(-1,0,1),x)*[1+x]^-1 - 64/3*H(R(-1,0,1),x)*x
          + 64/3*H(R(0),x) - 68/3*H(R(0),x)*[1-x]^-1 - 32/3*H(R(0),x)*[1-x]^-1
         *z2 - 32/3*H(R(0),x)*[1+x]^-1*z2 - 256/9*H(R(0),x)*x + 32/3*H(R(0),x)
         *z2 - 32/3*H(R(0,-1,0),x) + 64/3*H(R(0,-1,0),x)*[1+x]^-1 + 32/3*H(R(0
         ,-1,0),x)*x + 496/9*H(R(0,0),x)*[1-x]^-1 - 320/9*H(R(0,0),x)*[1+x]^-1
          - 704/9*H(R(0,0),x)*x - 24*H(R(0,0,0),x) + 160/3*H(R(0,0,0),x)*
         [1-x]^-1 - 64/3*H(R(0,0,0),x)*[1+x]^-1 - 136/3*H(R(0,0,0),x)*x - 64/3
         *H(R(0,0,1),x) + 64/3*H(R(0,0,1),x)*[1-x]^-1 + 64/3*H(R(0,0,1),x)*
         [1+x]^-1 + 32/9*H(R(0,1),x) + 320/9*H(R(0,1),x)*[1-x]^-1 - 160/9*H(R(
         0,1),x)*x - 32/3*H(R(0,1,0),x) + 64/3*H(R(0,1,0),x)*[1-x]^-1 - 32/3*
         H(R(0,1,0),x)*x + 64/3*H(R(1),x) - 64/3*H(R(1),x)*x - 64/9*H(R(1,0),x
         ) + 320/9*H(R(1,0),x)*[1-x]^-1 - 256/9*H(R(1,0),x)*x )

       + nf^2*cf * ( 112/27 - 16/27*[1-x]^-1 - 32/9*x - 17/9*delta_(1 - x) - 
         16/9*delta_(1 - x)*z3 + 80/27*delta_(1 - x)*z2 + 8/27*H(R(0),x) + 80/
         27*H(R(0),x)*[1-x]^-1 - 88/27*H(R(0),x)*x - 8/9*H(R(0,0),x) + 16/9*H(
         R(0,0),x)*[1-x]^-1 - 8/9*H(R(0,0),x)*x );

L   PTqg2 =
       + nf*ca^2 * ( 2057/9 + 2092/81*x^-1 - 672*x + 53753/81*x^2 - 196*z3 - 
         2416/3*z3*x + 328/3*z3*x^2 + 544/9*z2*x^-1 - 310/3*z2 + 308*z2*x - 
         536/3*z2*x^2 + 34*z2^2 + 252/5*z2^2*x + 704/5*z2^2*x^2 - 56*H(R(-3,0)
         ,x) + 496*H(R(-3,0),x)*x + 72*H(R(-2),x)*z2 - 176*H(R(-2),x)*z2*x + 
         96*H(R(-2),x)*z2*x^2 + 16*H(R(-2,-1,0),x) - 352*H(R(-2,-1,0),x)*x - 
         64*H(R(-2,-1,0),x)*x^2 + 184/3*H(R(-2,0),x) + 64/3*H(R(-2,0),x)*x^-1
          - 344/3*H(R(-2,0),x)*x + 832/3*H(R(-2,0),x)*x^2 - 104*H(R(-2,0,0),x)
          + 432*H(R(-2,0,0),x)*x - 32*H(R(-2,0,0),x)*x^2 - 64*H(R(-2,2),x) - 
         128*H(R(-2,2),x)*x^2 + 136*H(R(-1),x)*z3 + 272*H(R(-1),x)*z3*x + 272*
         H(R(-1),x)*z3*x^2 + 32/3*H(R(-1),x)*z2*x^-1 + 512/3*H(R(-1),x)*z2 + 
         760/3*H(R(-1),x)*z2*x - 24*H(R(-1),x)*z2*x^2 + 112*H(R(-1,-2,0),x) + 
         224*H(R(-1,-2,0),x)*x + 224*H(R(-1,-2,0),x)*x^2 - 208*H(R(-1,-1),x)*
         z2 - 416*H(R(-1,-1),x)*z2*x - 416*H(R(-1,-1),x)*z2*x^2 - 96*H(R(-1,-1
         ,-1,0),x) - 192*H(R(-1,-1,-1,0),x)*x - 192*H(R(-1,-1,-1,0),x)*x^2 + 
         320/3*H(R(-1,-1,0),x) - 64/3*H(R(-1,-1,0),x)*x^-1 + 112/3*H(R(-1,-1,0
         ),x)*x - 208*H(R(-1,-1,0),x)*x^2 + 64*H(R(-1,-1,0,0),x) + 128*H(R(-1,
         -1,0,0),x)*x + 128*H(R(-1,-1,0,0),x)*x^2 + 160*H(R(-1,-1,2),x) + 320*
         H(R(-1,-1,2),x)*x + 320*H(R(-1,-1,2),x)*x^2 - 152/3*H(R(-1,0),x) - 32/
         3*H(R(-1,0),x)*x^-1 - 256/3*H(R(-1,0),x)*x - 248*H(R(-1,0),x)*x^2 + 
         112*H(R(-1,0),x)*z2 + 224*H(R(-1,0),x)*z2*x + 224*H(R(-1,0),x)*z2*x^2
          - 872/3*H(R(-1,0,0),x) + 128/3*H(R(-1,0,0),x)*x^-1 - 520/3*H(R(-1,0,
         0),x)*x + 304/3*H(R(-1,0,0),x)*x^2 + 8*H(R(-1,0,0,0),x) + 16*H(R(-1,0
         ,0,0),x)*x + 16*H(R(-1,0,0,0),x)*x^2 - 352/3*H(R(-1,2),x) - 64/3*H(R(
         -1,2),x)*x^-1 - 704/3*H(R(-1,2),x)*x - 80*H(R(-1,2),x)*x^2 - 64*H(R(
         -1,2,0),x) - 128*H(R(-1,2,0),x)*x - 128*H(R(-1,2,0),x)*x^2 - 32*H(R(
         -1,2,1),x) - 64*H(R(-1,2,1),x)*x - 64*H(R(-1,2,1),x)*x^2 - 2996/27*H(
         R(0),x) + 40*H(R(0),x)*x^-1 - 4832/27*H(R(0),x)*x + 5044/9*H(R(0),x)*
         x^2 + 16*H(R(0),x)*z3 + 960*H(R(0),x)*z3*x + 64/3*H(R(0),x)*z2*x^-1
          + 96*H(R(0),x)*z2 - 484/3*H(R(0),x)*z2*x + 824/3*H(R(0),x)*z2*x^2 - 
         598/9*H(R(0,0),x) - 128/9*H(R(0,0),x)*x^-1 - 3508/9*H(R(0,0),x)*x - 
         7208/9*H(R(0,0),x)*x^2 - 28*H(R(0,0),x)*z2 + 632*H(R(0,0),x)*z2*x - 
         96*H(R(0,0),x)*z2*x^2 + 64/3*H(R(0,0,0),x) - 128/3*H(R(0,0,0),x)*x^-1
          + 2680/3*H(R(0,0,0),x)*x - 192*H(R(0,0,0),x)*x^2 + 64*H(R(0,0,0,0),x
         ) - 1264*H(R(0,0,0,0),x)*x - 3940/27*H(R(1),x) + 752/27*H(R(1),x)*
         x^-1 - 8416/27*H(R(1),x)*x + 7448/27*H(R(1),x)*x^2 + 248*H(R(1),x)*z3
          - 496*H(R(1),x)*z3*x + 496*H(R(1),x)*z3*x^2 - 64/3*H(R(1),x)*z2*x^-1
          + 440/3*H(R(1),x)*z2 - 664/3*H(R(1),x)*z2*x + 464/3*H(R(1),x)*z2*x^2
          - 16*H(R(1,-2,0),x) + 32*H(R(1,-2,0),x)*x - 32*H(R(1,-2,0),x)*x^2 - 
         562/9*H(R(1,0),x) - 8/9*H(R(1,0),x)*x^-1 + 92/9*H(R(1,0),x)*x + 704/3
         *H(R(1,0),x)*x^2 + 48*H(R(1,0),x)*z2 - 96*H(R(1,0),x)*z2*x + 96*H(R(1
         ,0),x)*z2*x^2 + 728/3*H(R(1,0,0),x) + 224/3*H(R(1,0,0),x)*x^-1 + 188/
         3*H(R(1,0,0),x)*x - 304/3*H(R(1,0,0),x)*x^2 - 120*H(R(1,0,0,0),x) + 
         240*H(R(1,0,0,0),x)*x - 240*H(R(1,0,0,0),x)*x^2 + 134/9*H(R(1,1),x)
          - 128/9*H(R(1,1),x)*x^-1 - 700/9*H(R(1,1),x)*x + 652/3*H(R(1,1),x)*
         x^2 - 16*H(R(1,1),x)*z2 + 32*H(R(1,1),x)*z2*x - 32*H(R(1,1),x)*z2*x^2
          + 160/3*H(R(1,1,0),x) + 32*H(R(1,1,0),x)*x^-1 + 304/3*H(R(1,1,0),x)*
         x - 472/3*H(R(1,1,0),x)*x^2 - 160*H(R(1,1,0,0),x) + 320*H(R(1,1,0,0),
         x)*x - 320*H(R(1,1,0,0),x)*x^2 - 196/3*H(R(1,1,1),x) + 32/3*H(R(1,1,1
         ),x)*x^-1 + 344/3*H(R(1,1,1),x)*x - 400/3*H(R(1,1,1),x)*x^2 - 32*H(R(
         1,1,1,0),x) + 64*H(R(1,1,1,0),x)*x - 64*H(R(1,1,1,0),x)*x^2 + 32*H(R(
         1,1,1,1),x) - 64*H(R(1,1,1,1),x)*x + 64*H(R(1,1,1,1),x)*x^2 - 32*H(R(
         1,1,2),x) + 64*H(R(1,1,2),x)*x - 64*H(R(1,1,2),x)*x^2 + 160/3*H(R(1,2
         ),x) + 32*H(R(1,2),x)*x^-1 + 304/3*H(R(1,2),x)*x - 472/3*H(R(1,2),x)*
         x^2 - 32*H(R(1,2,1),x) + 64*H(R(1,2,1),x)*x - 64*H(R(1,2,1),x)*x^2 - 
         128*H(R(1,3),x) + 256*H(R(1,3),x)*x - 256*H(R(1,3),x)*x^2 - 1262/9*H(
         R(2),x) + 112/9*H(R(2),x)*x^-1 + 4828/9*H(R(2),x)*x - 2900/3*H(R(2),x
         )*x^2 + 168*H(R(2),x)*z2 - 432*H(R(2),x)*z2*x + 384*H(R(2),x)*z2*x^2
          - 100*H(R(2,0),x) + 64/3*H(R(2,0),x)*x^-1 - 312*H(R(2,0),x)*x + 72*
         H(R(2,0),x)*x^2 + 92*H(R(2,0,0),x) + 408*H(R(2,0,0),x)*x - 32*H(R(2,0
         ,0),x)*x^2 + 128*H(R(2,1),x) + 32/3*H(R(2,1),x)*x^-1 - 400*H(R(2,1),x
         )*x + 640/3*H(R(2,1),x)*x^2 + 288*H(R(2,1,0),x)*x - 96*H(R(2,1,0),x)*
         x^2 - 80*H(R(2,1,1),x) + 256*H(R(2,1,1),x)*x - 192*H(R(2,1,1),x)*x^2
          + 288*H(R(2,2),x)*x - 96*H(R(2,2),x)*x^2 + 64/3*H(R(3),x) - 64/3*H(
         R(3),x)*x^-1 + 292*H(R(3),x)*x + 120*H(R(3),x)*x^2 + 64*H(R(3,0),x)
          - 96*H(R(3,0),x)*x + 160*H(R(3,0),x)*x^2 + 176*H(R(3,1),x) - 192*H(
         R(3,1),x)*x + 320*H(R(3,1),x)*x^2 - 100*H(R(4),x) - 776*H(R(4),x)*x
          + 96*H(R(4),x)*x^2 )

       + nf*cf*ca * ( 17597/36 - 220/3*x^-1 + 2659/6*x - 3092/3*x^2 + 64*z3*
         x^-1 + 1340/3*z3 + 4904/3*z3*x + 488*z3*x^2 + 28/9*z2 + 4540/9*z2*x
          - 2620/3*z2*x^2 - 44/5*z2^2 + 2632/5*z2^2*x - 128*z2^2*x^2 + 144*H(
         R(-3,0),x) + 32*H(R(-3,0),x)*x + 384*H(R(-3,0),x)*x^2 - 64*H(R(-2),x)
         *z2 - 32*H(R(-2),x)*z2*x - 128*H(R(-2),x)*z2*x^2 - 128*H(R(-2,-1,0),x
         ) - 64*H(R(-2,-1,0),x)*x - 256*H(R(-2,-1,0),x)*x^2 + 336*H(R(-2,0),x)
          + 16*H(R(-2,0),x)*x + 160*H(R(-2,0),x)*x^2 - 96*H(R(-2,0,0),x)*x - 
         128*H(R(-2,0,0),x)*x^2 - 40*H(R(-1),x)*z3 - 80*H(R(-1),x)*z3*x - 80*
         H(R(-1),x)*z3*x^2 - 96*H(R(-1),x)*z2 - 160*H(R(-1),x)*z2*x + 32*H(R(
         -1),x)*z2*x^2 - 80*H(R(-1,-2,0),x) - 160*H(R(-1,-2,0),x)*x - 160*H(R(
         -1,-2,0),x)*x^2 + 80*H(R(-1,-1),x)*z2 + 160*H(R(-1,-1),x)*z2*x + 160*
         H(R(-1,-1),x)*z2*x^2 + 96*H(R(-1,-1,-1,0),x) + 192*H(R(-1,-1,-1,0),x)
         *x + 192*H(R(-1,-1,-1,0),x)*x^2 - 288*H(R(-1,-1,0),x) - 448*H(R(-1,-1
         ,0),x)*x - 64*H(R(-1,-1,0),x)*x^2 + 64*H(R(-1,-1,0,0),x) + 128*H(R(-1
         ,-1,0,0),x)*x + 128*H(R(-1,-1,0,0),x)*x^2 - 32*H(R(-1,-1,2),x) - 64*
         H(R(-1,-1,2),x)*x - 64*H(R(-1,-1,2),x)*x^2 + 672*H(R(-1,0),x) + 544*
         H(R(-1,0),x)*x - 16*H(R(-1,0),x)*x^2 + 16*H(R(-1,0,0),x) - 80*H(R(-1,
         0,0),x)*x - 144*H(R(-1,0,0),x)*x^2 - 24*H(R(-1,0,0,0),x) - 48*H(R(-1,
         0,0,0),x)*x - 48*H(R(-1,0,0,0),x)*x^2 - 48*H(R(-1,2),x) - 64*H(R(-1,2
         ),x)*x - 64*H(R(-1,2),x)*x^2 + 96*H(R(-1,2,0),x) + 192*H(R(-1,2,0),x)
         *x + 192*H(R(-1,2,0),x)*x^2 + 32*H(R(-1,2,1),x) + 64*H(R(-1,2,1),x)*x
          + 64*H(R(-1,2,1),x)*x^2 - 2422/27*H(R(0),x) + 30203/27*H(R(0),x)*x
          - 17918/27*H(R(0),x)*x^2 - 56*H(R(0),x)*z3 + 16*H(R(0),x)*z3*x - 160
         *H(R(0),x)*z3*x^2 - 260/3*H(R(0),x)*z2 - 176/3*H(R(0),x)*z2*x - 8*H(
         R(0),x)*z2*x^2 - 1007/9*H(R(0,0),x) - 6254/9*H(R(0,0),x)*x + 2444/9*
         H(R(0,0),x)*x^2 + 32*H(R(0,0),x)*z2 - 256*H(R(0,0),x)*z2*x + 256*H(R(
         0,0),x)*z2*x^2 - 148/3*H(R(0,0,0),x) + 1832/3*H(R(0,0,0),x)*x + 640/3
         *H(R(0,0,0),x)*x^2 - 32*H(R(0,0,0,0),x) - 64*H(R(0,0,0,0),x)*x + 2788/
         27*H(R(1),x) - 80/27*H(R(1),x)*x^-1 + 19660/27*H(R(1),x)*x - 19970/27
         *H(R(1),x)*x^2 - 792*H(R(1),x)*z3 + 1584*H(R(1),x)*z3*x - 1584*H(R(1)
         ,x)*z3*x^2 + 32*H(R(1),x)*z2*x^-1 - 188*H(R(1),x)*z2 + 272*H(R(1),x)*
         z2*x - 120*H(R(1),x)*z2*x^2 + 80*H(R(1,-2,0),x) - 160*H(R(1,-2,0),x)*
         x + 160*H(R(1,-2,0),x)*x^2 - 212*H(R(1,0),x) + 304/3*H(R(1,0),x)*x^-1
          + 2036/3*H(R(1,0),x)*x - 3284/3*H(R(1,0),x)*x^2 + 80*H(R(1,0),x)*z2
          - 160*H(R(1,0),x)*z2*x + 160*H(R(1,0),x)*z2*x^2 - 16*H(R(1,0,0),x)
          - 96*H(R(1,0,0),x)*x^-1 - 504*H(R(1,0,0),x)*x + 368*H(R(1,0,0),x)*
         x^2 - 56*H(R(1,0,0,0),x) + 112*H(R(1,0,0,0),x)*x - 112*H(R(1,0,0,0),x
         )*x^2 - 488/9*H(R(1,1),x) + 304/9*H(R(1,1),x)*x^-1 + 868/9*H(R(1,1),x
         )*x - 1904/9*H(R(1,1),x)*x^2 + 32*H(R(1,1),x)*z2 - 64*H(R(1,1),x)*z2*
         x + 64*H(R(1,1),x)*z2*x^2 + 452/3*H(R(1,1,0),x) - 32*H(R(1,1,0),x)*
         x^-1 - 1024/3*H(R(1,1,0),x)*x + 1048/3*H(R(1,1,0),x)*x^2 + 208*H(R(1,
         1,0,0),x) - 416*H(R(1,1,0,0),x)*x + 416*H(R(1,1,0,0),x)*x^2 + 424/3*
         H(R(1,1,1),x) - 32/3*H(R(1,1,1),x)*x^-1 - 536/3*H(R(1,1,1),x)*x + 544/
         3*H(R(1,1,1),x)*x^2 - 16*H(R(1,1,1,0),x) + 32*H(R(1,1,1,0),x)*x - 32*
         H(R(1,1,1,0),x)*x^2 - 64*H(R(1,1,1,1),x) + 128*H(R(1,1,1,1),x)*x - 
         128*H(R(1,1,1,1),x)*x^2 - 48*H(R(1,1,2),x) + 96*H(R(1,1,2),x)*x - 96*
         H(R(1,1,2),x)*x^2 + 268/3*H(R(1,2),x) - 32*H(R(1,2),x)*x^-1 - 608/3*
         H(R(1,2),x)*x + 728/3*H(R(1,2),x)*x^2 - 240*H(R(1,2,0),x) + 480*H(R(1
         ,2,0),x)*x - 480*H(R(1,2,0),x)*x^2 - 32*H(R(1,2,1),x) + 64*H(R(1,2,1)
         ,x)*x - 64*H(R(1,2,1),x)*x^2 + 112*H(R(1,3),x) - 224*H(R(1,3),x)*x + 
         224*H(R(1,3),x)*x^2 + 2204/9*H(R(2),x) - 3772/9*H(R(2),x)*x + 3176/3*
         H(R(2),x)*x^2 - 200*H(R(2),x)*z2 + 592*H(R(2),x)*z2*x - 512*H(R(2),x)
         *z2*x^2 + 28/3*H(R(2,0),x) + 2032/3*H(R(2,0),x)*x + 280/3*H(R(2,0),x)
         *x^2 + 136*H(R(2,0,0),x) - 1040*H(R(2,0,0),x)*x + 672*H(R(2,0,0),x)*
         x^2 - 592/3*H(R(2,1),x) + 1352/3*H(R(2,1),x)*x - 192*H(R(2,1),x)*x^2
          + 184*H(R(2,1,0),x) - 656*H(R(2,1,0),x)*x + 512*H(R(2,1,0),x)*x^2 + 
         136*H(R(2,1,1),x) - 368*H(R(2,1,1),x)*x + 320*H(R(2,1,1),x)*x^2 + 168
         *H(R(2,2),x) - 624*H(R(2,2),x)*x + 448*H(R(2,2),x)*x^2 + 388/3*H(R(3)
         ,x) + 256/3*H(R(3),x)*x - 40/3*H(R(3),x)*x^2 - 160*H(R(3,0),x) - 160*
         H(R(3,0),x)*x - 320*H(R(3,0),x)*x^2 - 176*H(R(3,1),x) + 192*H(R(3,1),
         x)*x - 384*H(R(3,1),x)*x^2 + 64*H(R(4),x) + 96*H(R(4),x)*x + 128*H(R(
         4),x)*x^2 )

       + nf*cf^2 * (  - 227/4 - 1967/2*x + 1069*x^2 + 156*z3 - 816*z3*x - 640*
         z3*x^2 + 106*z2 - 564*z2*x + 564*z2*x^2 + 56*z2^2 - 1904/5*z2^2*x + 
         352/5*z2^2*x^2 - 96*H(R(-3,0),x) + 64*H(R(-3,0),x)*x - 256*H(R(-3,0),
         x)*x^2 + 64*H(R(-2),x)*z2 + 64*H(R(-2),x)*z2*x + 128*H(R(-2),x)*z2*
         x^2 + 128*H(R(-2,-1,0),x) + 128*H(R(-2,-1,0),x)*x + 256*H(R(-2,-1,0),
         x)*x^2 - 240*H(R(-2,0),x) + 64*H(R(-2,0),x)*x - 256*H(R(-2,0),x)*x^2
          + 32*H(R(-2,0,0),x) + 128*H(R(-2,0,0),x)*x + 256*H(R(-2,0,0),x)*x^2
          + 128*H(R(-1),x)*z2 + 160*H(R(-1),x)*z2*x + 32*H(R(-1),x)*z2*x^2 - 
         96*H(R(-1,-2,0),x) - 192*H(R(-1,-2,0),x)*x - 192*H(R(-1,-2,0),x)*x^2
          + 256*H(R(-1,-1,0),x) + 320*H(R(-1,-1,0),x)*x + 64*H(R(-1,-1,0),x)*
         x^2 - 192*H(R(-1,-1,0,0),x) - 384*H(R(-1,-1,0,0),x)*x - 384*H(R(-1,-1
         ,0,0),x)*x^2 - 496*H(R(-1,0),x) - 240*H(R(-1,0),x)*x + 224*H(R(-1,0),
         x)*x^2 - 96*H(R(-1,0),x)*z2 - 192*H(R(-1,0),x)*z2*x - 192*H(R(-1,0),x
         )*z2*x^2 + 64*H(R(-1,0,0),x) + 320*H(R(-1,0,0),x)*x + 256*H(R(-1,0,0)
         ,x)*x^2 + 176*H(R(-1,0,0,0),x) + 352*H(R(-1,0,0,0),x)*x + 352*H(R(-1,
         0,0,0),x)*x^2 + 92*H(R(0),x) - 1143*H(R(0),x)*x + 110*H(R(0),x)*x^2
          + 40*H(R(0),x)*z3 - 304*H(R(0),x)*z3*x + 160*H(R(0),x)*z3*x^2 + 12*
         H(R(0),x)*z2 + 272*H(R(0),x)*z2*x - 176*H(R(0),x)*z2*x^2 + 107*H(R(0,
         0),x) - 42*H(R(0,0),x)*x - 76*H(R(0,0),x)*x^2 - 40*H(R(0,0),x)*z2 + 
         144*H(R(0,0),x)*z2*x - 160*H(R(0,0),x)*z2*x^2 + 36*H(R(0,0,0),x) - 
         584*H(R(0,0,0),x)*x - 192*H(R(0,0,0),x)*x^2 + 16*H(R(0,0,0,0),x) - 
         256*H(R(0,0,0,0),x)*x + 128*H(R(0,0,0,0),x)*x^2 + 180*H(R(1),x) - 480
         *H(R(1),x)*x + 318*H(R(1),x)*x^2 + 496*H(R(1),x)*z3 - 992*H(R(1),x)*
         z3*x + 992*H(R(1),x)*z3*x^2 + 108*H(R(1),x)*z2 - 64*H(R(1),x)*z2*x - 
         80*H(R(1),x)*z2*x^2 - 96*H(R(1,-2,0),x) + 192*H(R(1,-2,0),x)*x - 192*
         H(R(1,-2,0),x)*x^2 + 294*H(R(1,0),x) - 560*H(R(1,0),x)*x + 468*H(R(1,
         0),x)*x^2 - 112*H(R(1,0),x)*z2 + 224*H(R(1,0),x)*z2*x - 224*H(R(1,0),
         x)*z2*x^2 - 288*H(R(1,0,0),x) + 352*H(R(1,0,0),x)*x - 160*H(R(1,0,0),
         x)*x^2 + 336*H(R(1,0,0,0),x) - 672*H(R(1,0,0,0),x)*x + 672*H(R(1,0,0,
         0),x)*x^2 + 34*H(R(1,1),x) - 32*H(R(1,1),x)*x - 4*H(R(1,1),x)*x^2 - 
         16*H(R(1,1),x)*z2 + 32*H(R(1,1),x)*z2*x - 32*H(R(1,1),x)*z2*x^2 - 180
         *H(R(1,1,0),x) + 192*H(R(1,1,0),x)*x - 144*H(R(1,1,0),x)*x^2 + 16*H(
         R(1,1,0,0),x) - 32*H(R(1,1,0,0),x)*x + 32*H(R(1,1,0,0),x)*x^2 - 76*H(
         R(1,1,1),x) + 64*H(R(1,1,1),x)*x - 48*H(R(1,1,1),x)*x^2 + 48*H(R(1,1,
         1,0),x) - 96*H(R(1,1,1,0),x)*x + 96*H(R(1,1,1,0),x)*x^2 + 32*H(R(1,1,
         1,1),x) - 64*H(R(1,1,1,1),x)*x + 64*H(R(1,1,1,1),x)*x^2 + 80*H(R(1,1,
         2),x) - 160*H(R(1,1,2),x)*x + 160*H(R(1,1,2),x)*x^2 - 124*H(R(1,2),x)
          + 64*H(R(1,2),x)*x - 48*H(R(1,2),x)*x^2 + 304*H(R(1,2,0),x) - 608*H(
         R(1,2,0),x)*x + 608*H(R(1,2,0),x)*x^2 + 64*H(R(1,2,1),x) - 128*H(R(1,
         2,1),x)*x + 128*H(R(1,2,1),x)*x^2 + 80*H(R(1,3),x) - 160*H(R(1,3),x)*
         x + 160*H(R(1,3),x)*x^2 - 2*H(R(2),x) + 116*H(R(2),x)*x - 324*H(R(2),
         x)*x^2 + 104*H(R(2),x)*z2 - 144*H(R(2),x)*z2*x + 224*H(R(2),x)*z2*x^2
          + 184*H(R(2,0),x) - 128*H(R(2,0),x)*x - 112*H(R(2,0),x)*x^2 - 176*H(
         R(2,0,0),x) + 288*H(R(2,0,0),x)*x - 416*H(R(2,0,0),x)*x^2 + 104*H(R(2
         ,1),x) - 80*H(R(2,1),x)*x + 16*H(R(2,1),x)*x^2 - 120*H(R(2,1,0),x) + 
         240*H(R(2,1,0),x)*x - 288*H(R(2,1,0),x)*x^2 - 56*H(R(2,1,1),x) + 112*
         H(R(2,1,1),x)*x - 128*H(R(2,1,1),x)*x^2 - 104*H(R(2,2),x) + 208*H(R(2
         ,2),x)*x - 224*H(R(2,2),x)*x^2 - 28*H(R(3),x) - 144*H(R(3),x)*x + 16*
         H(R(3),x)*x^2 + 96*H(R(3,0),x) - 192*H(R(3,0),x)*x + 352*H(R(3,0),x)*
         x^2 + 64*H(R(3,1),x) - 128*H(R(3,1),x)*x + 192*H(R(3,1),x)*x^2 + 8*H(
         R(4),x) - 16*H(R(4),x)*x + 32*H(R(4),x)*x^2 )

       + nf^2*ca * (  - 14/9 - 44/9*x^-1 - 1216/9*x + 916/9*x^2 - 40*z3 + 352/
         3*z3*x - 272/3*z3*x^2 + 32/9*z2*x^-1 + 100/3*z2 + 208/3*z2*x - 16/9*
         z2*x^2 - 64/3*H(R(-2,0),x) + 128/3*H(R(-2,0),x)*x - 64/3*H(R(-2,0),x)
         *x^2 + 64/3*H(R(-1),x)*z2 + 128/3*H(R(-1),x)*z2*x + 128/3*H(R(-1),x)*
         z2*x^2 + 64/3*H(R(-1,-1,0),x) + 128/3*H(R(-1,-1,0),x)*x + 128/3*H(R(
         -1,-1,0),x)*x^2 - 16*H(R(-1,0),x) + 32/9*H(R(-1,0),x)*x^-1 + 32/3*H(
         R(-1,0),x)*x + 512/9*H(R(-1,0),x)*x^2 + 32/3*H(R(-1,0,0),x) + 64/3*H(
         R(-1,0,0),x)*x + 64/3*H(R(-1,0,0),x)*x^2 - 32/3*H(R(-1,2),x) - 64/3*
         H(R(-1,2),x)*x - 64/3*H(R(-1,2),x)*x^2 + 44/27*H(R(0),x) - 256/27*H(
         R(0),x)*x^-1 + 752/27*H(R(0),x)*x - 2212/27*H(R(0),x)*x^2 - 24*H(R(0)
         ,x)*z2 + 112/3*H(R(0),x)*z2*x - 112/3*H(R(0),x)*z2*x^2 - 296/9*H(R(0,
         0),x) - 64/9*H(R(0,0),x)*x^-1 - 416/9*H(R(0,0),x)*x - 536/9*H(R(0,0),
         x)*x^2 - 64/3*H(R(0,0,0),x) - 640/3*H(R(0,0,0),x)*x + 592/27*H(R(1),x
         ) - 320/27*H(R(1),x)*x^-1 - 1232/27*H(R(1),x)*x + 2632/27*H(R(1),x)*
         x^2 - 32/3*H(R(1),x)*z2 + 64/3*H(R(1),x)*z2*x - 64/3*H(R(1),x)*z2*x^2
          + 16/9*H(R(1,0),x) + 32/3*H(R(1,0),x)*x^-1 + 496/9*H(R(1,0),x)*x - 
         664/9*H(R(1,0),x)*x^2 - 152/3*H(R(1,0,0),x) + 304/3*H(R(1,0,0),x)*x
          - 304/3*H(R(1,0,0),x)*x^2 - 320/9*H(R(1,1),x) + 32/9*H(R(1,1),x)*
         x^-1 + 544/9*H(R(1,1),x)*x - 200/3*H(R(1,1),x)*x^2 - 16/3*H(R(1,1,0),
         x) + 32/3*H(R(1,1,0),x)*x - 32/3*H(R(1,1,0),x)*x^2 + 40/3*H(R(1,1,1),
         x) - 80/3*H(R(1,1,1),x)*x + 80/3*H(R(1,1,1),x)*x^2 - 16/3*H(R(1,2),x)
          + 32/3*H(R(1,2),x)*x - 32/3*H(R(1,2),x)*x^2 + 356/9*H(R(2),x) - 1360/
         9*H(R(2),x)*x + 632/9*H(R(2),x)*x^2 + 8*H(R(2,0),x) + 80*H(R(2,0),x)*
         x - 16*H(R(2,0),x)*x^2 - 32*H(R(2,1),x) + 96*H(R(2,1),x)*x - 224/3*H(
         R(2,1),x)*x^2 + 104/3*H(R(3),x) - 16*H(R(3),x)*x + 176/3*H(R(3),x)*
         x^2 )

       + nf^2*cf * (  - 4847/54 + 200/27*x^-1 - 2375/27*x + 4066/27*x^2 + 304/
         3*z3 - 608/3*z3*x + 160*z3*x^2 - 64/9*z2*x^-1 + 272/9*z2 + 8/9*z2*x
          + 32*z2*x^2 + 32*H(R(-2,0),x) - 64*H(R(-2,0),x)*x + 64/3*H(R(-2,0),x
         )*x^2 + 48*H(R(-1,0),x) - 64/9*H(R(-1,0),x)*x^-1 - 496/9*H(R(-1,0),x)
         *x^2 + 1684/27*H(R(0),x) + 512/27*H(R(0),x)*x^-1 - 4022/27*H(R(0),x)*
         x - 4480/27*H(R(0),x)*x^2 + 80/3*H(R(0),x)*z2 - 352/3*H(R(0),x)*z2*x
          + 48*H(R(0),x)*z2*x^2 + 902/9*H(R(0,0),x) + 128/9*H(R(0,0),x)*x^-1
          + 956/9*H(R(0,0),x)*x + 1400/9*H(R(0,0),x)*x^2 - 32/3*H(R(0,0,0),x)
          + 112/3*H(R(0,0,0),x)*x + 32*H(R(0,0,0),x)*x^2 - 32*H(R(0,0,0,0),x)
          + 64*H(R(0,0,0,0),x)*x - 808/27*H(R(1),x) + 560/27*H(R(1),x)*x - 248/
         27*H(R(1),x)*x^2 - 8*H(R(1),x)*z2 + 16*H(R(1),x)*z2*x - 16*H(R(1),x)*
         z2*x^2 + 64*H(R(1,0),x) - 248/3*H(R(1,0),x)*x + 232/3*H(R(1,0),x)*x^2
          + 32*H(R(1,0,0),x) - 64*H(R(1,0,0),x)*x + 64*H(R(1,0,0),x)*x^2 + 344/
         9*H(R(1,1),x) - 376/9*H(R(1,1),x)*x + 328/9*H(R(1,1),x)*x^2 - 56/3*H(
         R(1,1,0),x) + 112/3*H(R(1,1,0),x)*x - 112/3*H(R(1,1,0),x)*x^2 - 40/3*
         H(R(1,1,1),x) + 80/3*H(R(1,1,1),x)*x - 80/3*H(R(1,1,1),x)*x^2 - 40/3*
         H(R(1,2),x) + 80/3*H(R(1,2),x)*x - 80/3*H(R(1,2),x)*x^2 - 416/9*H(R(2
         ),x) + 376/9*H(R(2),x)*x - 88/3*H(R(2),x)*x^2 + 80/3*H(R(2,0),x) - 
         160/3*H(R(2,0),x)*x + 176/3*H(R(2,0),x)*x^2 + 64/3*H(R(2,1),x) - 128/
         3*H(R(2,1),x)*x + 48*H(R(2,1),x)*x^2 - 64/3*H(R(3),x) + 128/3*H(R(3),
         x)*x - 176/3*H(R(3),x)*x^2 )

       + nf^3 * (  - 8/9 + 16/3*x - 16/3*x^2 + 8/3*z2 - 16/3*z2*x + 16/3*z2*
         x^2 + 40/9*H(R(0),x) - 32/9*H(R(0),x)*x + 32/9*H(R(0),x)*x^2 + 8/3*H(
         R(0,0),x) - 16/3*H(R(0,0),x)*x + 16/3*H(R(0,0),x)*x^2 - 40/9*H(R(1),x
         ) + 32/9*H(R(1),x)*x - 32/9*H(R(1),x)*x^2 - 8/3*H(R(1,0),x) + 16/3*H(
         R(1,0),x)*x - 16/3*H(R(1,0),x)*x^2 + 8/3*H(R(1,1),x) - 16/3*H(R(1,1),
         x)*x + 16/3*H(R(1,1),x)*x^2 - 8/3*H(R(2),x) + 16/3*H(R(2),x)*x - 16/3
         *H(R(2),x)*x^2 );

L   PTgq2 =
       + cf*ca^2 * (  - 17798/27 + 3514/9*x^-1 - 3436/27*x + 4136/9*x^2 + 160*
         z3*x^-1 - 400*z3 + 148*z3*x - 640/3*z3*x^2 - 5176/9*z2*x^-1 - 848*z2
          - 2800/9*z2*x - 352/9*z2*x^2 + 1984/5*z2^2*x^-1 + 572/5*z2^2 + 314*
         z2^2*x + 112*H(R(-3,0),x) - 256*H(R(-3,0),x)*x^-1 - 248*H(R(-3,0),x)*
         x - 64*H(R(-2),x)*z2*x^-1 - 144*H(R(-2),x)*z2 - 8*H(R(-2),x)*z2*x - 
         160*H(R(-2,-1,0),x) + 48*H(R(-2,-1,0),x)*x - 280/3*H(R(-2,0),x) - 752/
         3*H(R(-2,0),x)*x^-1 + 928/3*H(R(-2,0),x)*x - 256/3*H(R(-2,0),x)*x^2
          + 240*H(R(-2,0,0),x) - 96*H(R(-2,0,0),x)*x^-1 - 136*H(R(-2,0,0),x)*x
          + 64*H(R(-2,2),x) + 64*H(R(-2,2),x)*x^-1 + 32*H(R(-2,2),x)*x - 16*H(
         R(-1),x)*z3*x^-1 - 16*H(R(-1),x)*z3 - 8*H(R(-1),x)*z3*x - 176/3*H(R(
         -1),x)*z2*x^-1 - 168*H(R(-1),x)*z2 - 160*H(R(-1),x)*z2*x - 32/3*H(R(
         -1),x)*z2*x^2 + 352*H(R(-1,-2,0),x) + 352*H(R(-1,-2,0),x)*x^-1 + 176*
         H(R(-1,-2,0),x)*x - 32*H(R(-1,-1),x)*z2*x^-1 - 32*H(R(-1,-1),x)*z2 - 
         16*H(R(-1,-1),x)*z2*x - 192*H(R(-1,-1,-1,0),x) - 192*H(R(-1,-1,-1,0),
         x)*x^-1 - 96*H(R(-1,-1,-1,0),x)*x - 16*H(R(-1,-1,0),x) + 352/3*H(R(-1
         ,-1,0),x)*x^-1 - 160*H(R(-1,-1,0),x)*x + 64/3*H(R(-1,-1,0),x)*x^2 + 
         192*H(R(-1,-1,0,0),x) + 192*H(R(-1,-1,0,0),x)*x^-1 + 96*H(R(-1,-1,0,0
         ),x)*x - 64*H(R(-1,-1,2),x) - 64*H(R(-1,-1,2),x)*x^-1 - 32*H(R(-1,-1,
         2),x)*x - 1280/9*H(R(-1,0),x) - 248/3*H(R(-1,0),x)*x^-1 + 1052/9*H(R(
         -1,0),x)*x + 704/9*H(R(-1,0),x)*x^2 + 160*H(R(-1,0),x)*z2*x^-1 + 160*
         H(R(-1,0),x)*z2 + 80*H(R(-1,0),x)*z2*x - 328/3*H(R(-1,0,0),x) - 272*
         H(R(-1,0,0),x)*x^-1 + 544/3*H(R(-1,0,0),x)*x - 128/3*H(R(-1,0,0),x)*
         x^2 - 336*H(R(-1,0,0,0),x) - 336*H(R(-1,0,0,0),x)*x^-1 - 168*H(R(-1,0
         ,0,0),x)*x + 160*H(R(-1,2),x) + 352/3*H(R(-1,2),x)*x^-1 + 80*H(R(-1,2
         ),x)*x + 64/3*H(R(-1,2),x)*x^2 - 192*H(R(-1,2,0),x) - 192*H(R(-1,2,0)
         ,x)*x^-1 - 96*H(R(-1,2,0),x)*x - 64*H(R(-1,2,1),x) - 64*H(R(-1,2,1),x
         )*x^-1 - 32*H(R(-1,2,1),x)*x + 64*H(R(-1,3),x) + 64*H(R(-1,3),x)*x^-1
          + 32*H(R(-1,3),x)*x - 32612/27*H(R(0),x) + 13384/27*H(R(0),x)*x^-1
          - 23630/27*H(R(0),x)*x - 12964/27*H(R(0),x)*x^2 + 416*H(R(0),x)*z3*
         x^-1 + 352*H(R(0),x)*z3 + 240*H(R(0),x)*z3*x - 752/3*H(R(0),x)*z2*
         x^-1 - 12*H(R(0),x)*z2 + 532/3*H(R(0),x)*z2*x - 128/3*H(R(0),x)*z2*
         x^2 + 11848/9*H(R(0,0),x) + 3920/9*H(R(0,0),x)*x^-1 + 7280/9*H(R(0,0)
         ,x)*x + 3688/9*H(R(0,0),x)*x^2 - 128*H(R(0,0),x)*z2*x^-1 + 152*H(R(0,
         0),x)*z2 - 156*H(R(0,0),x)*z2*x - 848/3*H(R(0,0,0),x) + 1856/3*H(R(0,
         0,0),x)*x^-1 - 3344/3*H(R(0,0,0),x)*x - 224/3*H(R(0,0,0),x)*x^2 - 128
         *H(R(0,0,0,0),x) + 512*H(R(0,0,0,0),x)*x^-1 + 632*H(R(0,0,0,0),x)*x
          - 22270/27*H(R(1),x) + 31504/27*H(R(1),x)*x^-1 - 688/27*H(R(1),x)*x
          - 1924/9*H(R(1),x)*x^2 + 656*H(R(1),x)*z3*x^-1 - 656*H(R(1),x)*z3 + 
         328*H(R(1),x)*z3*x + 344*H(R(1),x)*z2*x^-1 - 280*H(R(1),x)*z2 - 32*H(
         R(1),x)*z2*x - 64*H(R(1),x)*z2*x^2 + 96*H(R(1,-2,0),x) - 96*H(R(1,-2,
         0),x)*x^-1 - 48*H(R(1,-2,0),x)*x + 1160/9*H(R(1,0),x) - 4136/9*H(R(1,
         0),x)*x^-1 - 604/9*H(R(1,0),x)*x + 760/3*H(R(1,0),x)*x^2 - 128*H(R(1,
         0),x)*z2*x^-1 + 128*H(R(1,0),x)*z2 - 64*H(R(1,0),x)*z2*x + 1300/3*H(
         R(1,0,0),x) - 1024/3*H(R(1,0,0),x)*x^-1 - 1004/3*H(R(1,0,0),x)*x - 
         560*H(R(1,0,0,0),x) + 560*H(R(1,0,0,0),x)*x^-1 + 280*H(R(1,0,0,0),x)*
         x + 808/9*H(R(1,1),x) - 532/3*H(R(1,1),x)*x^-1 - 440/9*H(R(1,1),x)*x
          + 560/9*H(R(1,1),x)*x^2 + 96*H(R(1,1),x)*z2*x^-1 - 96*H(R(1,1),x)*z2
          + 48*H(R(1,1),x)*z2*x + 368/3*H(R(1,1,0),x) - 424/3*H(R(1,1,0),x)*
         x^-1 - 352/3*H(R(1,1,0),x)*x + 32/3*H(R(1,1,0),x)*x^2 - 160*H(R(1,1,0
         ,0),x) + 160*H(R(1,1,0,0),x)*x^-1 + 80*H(R(1,1,0,0),x)*x + 104/3*H(R(
         1,1,1),x) - 160/3*H(R(1,1,1),x)*x^-1 - 76/3*H(R(1,1,1),x)*x + 32/3*H(
         R(1,1,1),x)*x^2 - 192*H(R(1,1,1,0),x) + 192*H(R(1,1,1,0),x)*x^-1 + 96
         *H(R(1,1,1,0),x)*x - 64*H(R(1,1,1,1),x) + 64*H(R(1,1,1,1),x)*x^-1 + 
         32*H(R(1,1,1,1),x)*x - 128*H(R(1,1,2),x) + 128*H(R(1,1,2),x)*x^-1 + 
         64*H(R(1,1,2),x)*x + 192*H(R(1,2),x) - 248*H(R(1,2),x)*x^-1 - 72*H(R(
         1,2),x)*x + 32*H(R(1,2),x)*x^2 - 640*H(R(1,2,0),x) + 640*H(R(1,2,0),x
         )*x^-1 + 320*H(R(1,2,0),x)*x - 64*H(R(1,2,1),x) + 64*H(R(1,2,1),x)*
         x^-1 + 32*H(R(1,2,1),x)*x - 160*H(R(1,3),x) + 160*H(R(1,3),x)*x^-1 + 
         80*H(R(1,3),x)*x + 6896/9*H(R(2),x) + 4664/9*H(R(2),x)*x^-1 + 4220/9*
         H(R(2),x)*x + 1552/9*H(R(2),x)*x^2 + 320*H(R(2),x)*z2*x^-1 + 48*H(R(2
         ),x)*z2 + 248*H(R(2),x)*z2*x - 576*H(R(2,0),x) + 1504/3*H(R(2,0),x)*
         x^-1 - 424*H(R(2,0),x)*x - 512/3*H(R(2,0),x)*x^2 + 232*H(R(2,0,0),x)
          - 160*H(R(2,0,0),x)*x^-1 - 76*H(R(2,0,0),x)*x - 296/3*H(R(2,1),x) + 
         448/3*H(R(2,1),x)*x^-1 - 260/3*H(R(2,1),x)*x - 128/3*H(R(2,1),x)*x^2
          + 128*H(R(2,1,0),x) - 192*H(R(2,1,0),x)*x^-1 - 112*H(R(2,1,0),x)*x
          + 64*H(R(2,1,1),x) - 128*H(R(2,1,1),x)*x^-1 - 80*H(R(2,1,1),x)*x + 
         64*H(R(2,2),x) - 256*H(R(2,2),x)*x^-1 - 176*H(R(2,2),x)*x - 1292/3*H(
         R(3),x) - 32/3*H(R(3),x)*x^-1 - 284/3*H(R(3),x)*x - 128/3*H(R(3),x)*
         x^2 + 384*H(R(3,0),x) + 576*H(R(3,0),x)*x^-1 + 480*H(R(3,0),x)*x + 
         128*H(R(3,1),x) + 192*H(R(3,1),x)*x^-1 + 160*H(R(3,1),x)*x - 152*H(R(
         4),x) - 128*H(R(4),x)*x^-1 - 92*H(R(4),x)*x )

       + cf^2*ca * ( 1735/6 + 200*x^-1 - 4811/12*x - 140/3*x^2 + 264*z3*x^-1
          + 552*z3 + 424*z3*x + 128/3*z3*x^2 + 528*z2*x^-1 + 3452/3*z2 + 436/3
         *z2*x + 1760/9*z2*x^2 - 3664/5*z2^2*x^-1 - 608/5*z2^2 - 2144/5*z2^2*x
          - 32*H(R(-3,0),x) + 48*H(R(-3,0),x)*x + 32*H(R(-2),x)*z2*x^-1 - 128*
         H(R(-2),x)*z2 - 16*H(R(-2),x)*z2*x - 128*H(R(-2,-1,0),x) - 64*H(R(-2,
         -1,0),x)*x^-1 - 96*H(R(-2,-1,0),x)*x - 144*H(R(-2,0),x) + 96*H(R(-2,0
         ),x)*x^-1 + 128*H(R(-2,0),x)*x - 32*H(R(-2,0,0),x) - 32*H(R(-2,0,0),x
         )*x + 64*H(R(-2,2),x) - 64*H(R(-2,2),x)*x^-1 - 32*H(R(-2,2),x)*x - 
         176*H(R(-1),x)*z3*x^-1 - 176*H(R(-1),x)*z3 - 88*H(R(-1),x)*z3*x - 24*
         H(R(-1),x)*z2*x^-1 - 64*H(R(-1),x)*z2 - 32*H(R(-1),x)*z2*x - 160*H(R(
         -1,-2,0),x) - 160*H(R(-1,-2,0),x)*x^-1 - 80*H(R(-1,-2,0),x)*x + 288*
         H(R(-1,-1),x)*z2*x^-1 + 288*H(R(-1,-1),x)*z2 + 144*H(R(-1,-1),x)*z2*x
          + 192*H(R(-1,-1,-1,0),x) + 192*H(R(-1,-1,-1,0),x)*x^-1 + 96*H(R(-1,
         -1,-1,0),x)*x + 192*H(R(-1,-1,0),x) + 48*H(R(-1,-1,0),x)*x^-1 + 128*
         H(R(-1,-1,0),x)*x + 64*H(R(-1,-1,0,0),x) + 64*H(R(-1,-1,0,0),x)*x^-1
          + 32*H(R(-1,-1,0,0),x)*x - 192*H(R(-1,-1,2),x) - 192*H(R(-1,-1,2),x)
         *x^-1 - 96*H(R(-1,-1,2),x)*x - 88*H(R(-1,0),x) + 192*H(R(-1,0),x)*
         x^-1 - 268*H(R(-1,0),x)*x - 192*H(R(-1,0),x)*z2*x^-1 - 192*H(R(-1,0),
         x)*z2 - 96*H(R(-1,0),x)*z2*x - 192*H(R(-1,0,0),x) - 48*H(R(-1,0,0),x)
         *x^-1 - 72*H(R(-1,0,0),x)*x - 16*H(R(-1,0,0,0),x) - 16*H(R(-1,0,0,0),
         x)*x^-1 - 8*H(R(-1,0,0,0),x)*x + 160*H(R(-1,2),x) + 48*H(R(-1,2),x)*
         x^-1 + 96*H(R(-1,2),x)*x + 128*H(R(-1,2,0),x) + 128*H(R(-1,2,0),x)*
         x^-1 + 64*H(R(-1,2,0),x)*x + 64*H(R(-1,2,1),x) + 64*H(R(-1,2,1),x)*
         x^-1 + 32*H(R(-1,2,1),x)*x - 64*H(R(-1,3),x) - 64*H(R(-1,3),x)*x^-1
          - 32*H(R(-1,3),x)*x + 40301/27*H(R(0),x) + 244*H(R(0),x)*x^-1 + 
         18911/27*H(R(0),x)*x + 8932/27*H(R(0),x)*x^2 - 832*H(R(0),x)*z3*x^-1
          - 272*H(R(0),x)*z3 - 376*H(R(0),x)*z3*x + 192*H(R(0),x)*z2*x^-1 + 72
         *H(R(0),x)*z2 + 128*H(R(0),x)*z2*x - 32/3*H(R(0),x)*z2*x^2 - 2338/3*
         H(R(0,0),x) + 80*H(R(0,0),x)*x^-1 - 441*H(R(0,0),x)*x - 1408/9*H(R(0,
         0),x)*x^2 - 128*H(R(0,0),x)*z2*x^-1 - 16*H(R(0,0),x)*z2 - 40*H(R(0,0)
         ,x)*z2*x + 368/3*H(R(0,0,0),x) - 268/3*H(R(0,0,0),x)*x + 64/3*H(R(0,0
         ,0),x)*x^2 + 64*H(R(0,0,0,0),x) + 64*H(R(0,0,0,0),x)*x + 26008/27*H(
         R(1),x) - 39092/27*H(R(1),x)*x^-1 + 3988/27*H(R(1),x)*x + 5908/27*H(
         R(1),x)*x^2 - 816*H(R(1),x)*z3*x^-1 + 816*H(R(1),x)*z3 - 408*H(R(1),x
         )*z3*x - 1760/3*H(R(1),x)*z2*x^-1 + 672*H(R(1),x)*z2 - 180*H(R(1),x)*
         z2*x + 224/3*H(R(1),x)*z2*x^2 - 96*H(R(1,-2,0),x) + 96*H(R(1,-2,0),x)
         *x^-1 + 48*H(R(1,-2,0),x)*x + 488/3*H(R(1,0),x) + 620/9*H(R(1,0),x)*
         x^-1 - 200*H(R(1,0),x)*x - 704/9*H(R(1,0),x)*x^2 + 32*H(R(1,0),x)*z2*
         x^-1 - 32*H(R(1,0),x)*z2 + 16*H(R(1,0),x)*z2*x - 1760/3*H(R(1,0,0),x)
          + 336*H(R(1,0,0),x)*x^-1 + 832/3*H(R(1,0,0),x)*x - 64/3*H(R(1,0,0),x
         )*x^2 + 48*H(R(1,0,0,0),x) - 48*H(R(1,0,0,0),x)*x^-1 - 24*H(R(1,0,0,0
         ),x)*x - 160/9*H(R(1,1),x) + 848/9*H(R(1,1),x)*x^-1 - 280/9*H(R(1,1),
         x)*x - 352/9*H(R(1,1),x)*x^2 - 192*H(R(1,1),x)*z2*x^-1 + 192*H(R(1,1)
         ,x)*z2 - 96*H(R(1,1),x)*z2*x - 256/3*H(R(1,1,0),x) + 88*H(R(1,1,0),x)
         *x^-1 + 332/3*H(R(1,1,0),x)*x - 32/3*H(R(1,1,0),x)*x^2 - 160*H(R(1,1,
         0,0),x) + 160*H(R(1,1,0,0),x)*x^-1 + 80*H(R(1,1,0,0),x)*x - 152/3*H(
         R(1,1,1),x) + 160/3*H(R(1,1,1),x)*x^-1 + 232/3*H(R(1,1,1),x)*x - 32/3
         *H(R(1,1,1),x)*x^2 + 224*H(R(1,1,1,0),x) - 224*H(R(1,1,1,0),x)*x^-1
          - 112*H(R(1,1,1,0),x)*x + 128*H(R(1,1,1,1),x) - 128*H(R(1,1,1,1),x)*
         x^-1 - 64*H(R(1,1,1,1),x)*x + 32*H(R(1,1,2),x) - 32*H(R(1,1,2),x)*
         x^-1 - 16*H(R(1,1,2),x)*x - 976/3*H(R(1,2),x) + 904/3*H(R(1,2),x)*
         x^-1 + 404/3*H(R(1,2),x)*x - 32*H(R(1,2),x)*x^2 + 544*H(R(1,2,0),x)
          - 544*H(R(1,2,0),x)*x^-1 - 272*H(R(1,2,0),x)*x - 64*H(R(1,2,1),x) + 
         64*H(R(1,2,1),x)*x^-1 + 32*H(R(1,2,1),x)*x - 224*H(R(1,3),x) + 224*H(
         R(1,3),x)*x^-1 + 112*H(R(1,3),x)*x - 8980/9*H(R(2),x) - 5800/9*H(R(2)
         ,x)*x^-1 - 4576/9*H(R(2),x)*x - 352/3*H(R(2),x)*x^2 - 608*H(R(2),x)*
         z2*x^-1 + 272*H(R(2),x)*z2 - 456*H(R(2),x)*z2*x + 600*H(R(2,0),x) - 
         1280/3*H(R(2,0),x)*x^-1 + 96*H(R(2,0),x)*x + 224/3*H(R(2,0),x)*x^2 - 
         320*H(R(2,0,0),x) + 256*H(R(2,0,0),x)*x^-1 + 208*H(R(2,0,0),x)*x + 
         424/3*H(R(2,1),x) - 464/3*H(R(2,1),x)*x^-1 + 28/3*H(R(2,1),x)*x + 32*
         H(R(2,1),x)*x^2 - 336*H(R(2,1,0),x) + 384*H(R(2,1,0),x)*x^-1 + 216*H(
         R(2,1,0),x)*x - 272*H(R(2,1,1),x) + 320*H(R(2,1,1),x)*x^-1 + 184*H(R(
         2,1,1),x)*x - 336*H(R(2,2),x) + 448*H(R(2,2),x)*x^-1 + 312*H(R(2,2),x
         )*x + 136/3*H(R(3),x) + 640/3*H(R(3),x)*x^-1 - 680/3*H(R(3),x)*x - 32
         *H(R(3),x)*x^2 - 208*H(R(3,0),x) - 448*H(R(3,0),x)*x^-1 - 344*H(R(3,0
         ),x)*x - 16*H(R(3,1),x) - 320*H(R(3,1),x)*x^-1 - 216*H(R(3,1),x)*x + 
         336*H(R(4),x) + 512*H(R(4),x)*x^-1 + 376*H(R(4),x)*x )

       + cf^3 * (  - 1915/2 + 794*x^-1 + 731/4*x - 720*z3*x^-1 - 96*z3 - 196*
         z3*x - 256*z2*x^-1 - 224*z2 + 148*z2*x + 1216/5*z2^2*x^-1 - 776/5*
         z2^2 + 84/5*z2^2*x - 64*H(R(-3,0),x) - 96*H(R(-3,0),x)*x + 128*H(R(-2
         ),x)*z2*x^-1 + 128*H(R(-2),x)*z2 + 96*H(R(-2),x)*z2*x + 256*H(R(-2,-1
         ,0),x) + 256*H(R(-2,-1,0),x)*x^-1 + 192*H(R(-2,-1,0),x)*x + 128*H(R(
         -2,0),x) - 192*H(R(-2,0),x)*x^-1 - 112*H(R(-2,0),x)*x - 64*H(R(-2,0,0
         ),x) - 128*H(R(-2,0,0),x)*x^-1 - 64*H(R(-2,0,0),x)*x - 64*H(R(-1),x)*
         z2 - 32*H(R(-1),x)*z2*x - 64*H(R(-1,-2,0),x) - 64*H(R(-1,-2,0),x)*
         x^-1 - 32*H(R(-1,-2,0),x)*x - 128*H(R(-1,-1,0),x) - 64*H(R(-1,-1,0),x
         )*x - 128*H(R(-1,-1,0,0),x) - 128*H(R(-1,-1,0,0),x)*x^-1 - 64*H(R(-1,
         -1,0,0),x)*x - 80*H(R(-1,0),x) - 256*H(R(-1,0),x)*x^-1 + 208*H(R(-1,0
         ),x)*x + 224*H(R(-1,0,0),x) + 96*H(R(-1,0,0),x)*x^-1 + 96*H(R(-1,0,0)
         ,x)*x + 32*H(R(-1,0,0,0),x) + 32*H(R(-1,0,0,0),x)*x^-1 + 16*H(R(-1,0,
         0,0),x)*x + 197*H(R(0),x) + 208*H(R(0),x)*x^-1 + 29*H(R(0),x)*x + 128
         *H(R(0),x)*z3*x^-1 - 80*H(R(0),x)*z3 - 200*H(R(0),x)*z3*x - 192*H(R(0
         ),x)*z2*x^-1 - 24*H(R(0),x)*z2 - 20*H(R(0),x)*z2*x - 290*H(R(0,0),x)
          - 251*H(R(0,0),x)*x - 64*H(R(0,0),x)*z2 - 64*H(R(0,0),x)*z2*x + 160*
         H(R(0,0,0),x) + 40*H(R(0,0,0),x)*x - 32*H(R(0,0,0,0),x) + 96*H(R(0,0,
         0,0),x)*x - 230*H(R(1),x) + 228*H(R(1),x)*x^-1 + 16*H(R(1),x)*x + 64*
         H(R(1),x)*z3*x^-1 - 64*H(R(1),x)*z3 + 32*H(R(1),x)*z3*x + 144*H(R(1),
         x)*z2*x^-1 - 352*H(R(1),x)*z2 + 252*H(R(1),x)*z2*x + 64*H(R(1,-2,0),x
         ) - 64*H(R(1,-2,0),x)*x^-1 - 32*H(R(1,-2,0),x)*x - 264*H(R(1,0),x) + 
         180*H(R(1,0),x)*x^-1 + 140*H(R(1,0),x)*x + 128*H(R(1,0),x)*z2*x^-1 - 
         128*H(R(1,0),x)*z2 + 64*H(R(1,0),x)*z2*x + 128*H(R(1,0,0),x) + 48*H(
         R(1,0,0),x)*x^-1 - 36*H(R(1,0,0),x)*x + 192*H(R(1,0,0,0),x) - 192*H(
         R(1,0,0,0),x)*x^-1 - 96*H(R(1,0,0,0),x)*x - 72*H(R(1,1),x) + 60*H(R(1
         ,1),x)*x^-1 + 80*H(R(1,1),x)*x + 96*H(R(1,1),x)*z2*x^-1 - 96*H(R(1,1)
         ,x)*z2 + 48*H(R(1,1),x)*z2*x - 32*H(R(1,1,0),x) + 48*H(R(1,1,0),x)*
         x^-1 + 4*H(R(1,1,0),x)*x + 192*H(R(1,1,0,0),x) - 192*H(R(1,1,0,0),x)*
         x^-1 - 96*H(R(1,1,0,0),x)*x + 16*H(R(1,1,1),x) - 52*H(R(1,1,1),x)*x
          - 32*H(R(1,1,1,0),x) + 32*H(R(1,1,1,0),x)*x^-1 + 16*H(R(1,1,1,0),x)*
         x - 64*H(R(1,1,1,1),x) + 64*H(R(1,1,1,1),x)*x^-1 + 32*H(R(1,1,1,1),x)
         *x + 96*H(R(1,1,2),x) - 96*H(R(1,1,2),x)*x^-1 - 48*H(R(1,1,2),x)*x + 
         128*H(R(1,2),x) - 48*H(R(1,2),x)*x^-1 - 60*H(R(1,2),x)*x - 32*H(R(1,2
         ,0),x) + 32*H(R(1,2,0),x)*x^-1 + 16*H(R(1,2,0),x)*x + 128*H(R(1,2,1),
         x) - 128*H(R(1,2,1),x)*x^-1 - 64*H(R(1,2,1),x)*x + 256*H(R(1,3),x) - 
         256*H(R(1,3),x)*x^-1 - 128*H(R(1,3),x)*x + 208*H(R(2),x) - 140*H(R(2)
         ,x)*x + 320*H(R(2),x)*z2*x^-1 - 464*H(R(2),x)*z2 + 200*H(R(2),x)*z2*x
          - 104*H(R(2,0),x) + 40*H(R(2,0),x)*x - 16*H(R(2,0,0),x) + 128*H(R(2,
         0,0),x)*x^-1 + 40*H(R(2,0,0),x)*x - 72*H(R(2,1),x) + 56*H(R(2,1),x)*x
          + 80*H(R(2,1,0),x) - 64*H(R(2,1,0),x)*x^-1 - 40*H(R(2,1,0),x)*x + 
         208*H(R(2,1,1),x) - 192*H(R(2,1,1),x)*x^-1 - 104*H(R(2,1,1),x)*x + 
         144*H(R(2,2),x) - 64*H(R(2,2),x)*x^-1 - 72*H(R(2,2),x)*x + 248*H(R(3)
         ,x) - 28*H(R(3),x)*x - 176*H(R(3,0),x) + 128*H(R(3,0),x)*x^-1 + 88*H(
         R(3,0),x)*x - 240*H(R(3,1),x) + 256*H(R(3,1),x)*x^-1 + 120*H(R(3,1),x
         )*x - 128*H(R(4),x) + 64*H(R(4),x)*x )

       + nf*cf*ca * ( 332/27 + 3778/81*x^-1 - 2624/27*x + 1892/81*x^2 - 80*z3*
         x^-1 + 64*z3 - 40*z3*x - 160/9*z2*x^-1 + 8/3*z2 - 176/9*z2*x - 32/3*
         H(R(-2,0),x) - 32/3*H(R(-2,0),x)*x^-1 - 16/3*H(R(-2,0),x)*x - 160/9*
         H(R(-1,0),x) - 160/9*H(R(-1,0),x)*x^-1 - 104/9*H(R(-1,0),x)*x - 32/3*
         H(R(-1,0,0),x) - 32/3*H(R(-1,0,0),x)*x^-1 - 16/3*H(R(-1,0,0),x)*x + 
         1280/27*H(R(0),x) + 1156/27*H(R(0),x)*x^-1 + 308/27*H(R(0),x)*x + 64/
         9*H(R(0),x)*x^2 - 32/3*H(R(0),x)*z2*x^-1 - 16/3*H(R(0),x)*z2*x - 256/
         9*H(R(0,0),x) + 656/9*H(R(0,0),x)*x^-1 - 464/9*H(R(0,0),x)*x - 128/9*
         H(R(0,0),x)*x^2 + 32/3*H(R(0,0,0),x) + 128/3*H(R(0,0,0),x)*x^-1 + 128/
         3*H(R(0,0,0),x)*x + 448/27*H(R(1),x) - 448/27*H(R(1),x)*x^-1 - 392/27
         *H(R(1),x)*x + 32*H(R(1),x)*z2*x^-1 - 32*H(R(1),x)*z2 + 16*H(R(1),x)*
         z2*x - 320/9*H(R(1,0),x) + 320/9*H(R(1,0),x)*x^-1 + 136/9*H(R(1,0),x)
         *x - 160/3*H(R(1,0,0),x) + 160/3*H(R(1,0,0),x)*x^-1 + 80/3*H(R(1,0,0)
         ,x)*x - 160/9*H(R(1,1),x) + 160/9*H(R(1,1),x)*x^-1 + 104/9*H(R(1,1),x
         )*x - 32/3*H(R(1,1,0),x) + 32/3*H(R(1,1,0),x)*x^-1 + 16/3*H(R(1,1,0),
         x)*x + 16/3*H(R(1,1,1),x) - 16/3*H(R(1,1,1),x)*x^-1 - 8/3*H(R(1,1,1),
         x)*x + 136/9*H(R(2),x) - 160/9*H(R(2),x)*x^-1 - 104/9*H(R(2),x)*x - 
         16/3*H(R(2,1),x) + 16/3*H(R(2,1),x)*x^-1 + 8/3*H(R(2,1),x)*x + 32/3*
         H(R(3),x) - 32/3*H(R(3),x)*x^-1 - 16/3*H(R(3),x)*x )

       + nf*cf^2 * (  - 12803/27 + 14008/81*x^-1 + 30475/54*x - 21784/81*x^2
          - 2330/27*H(R(0),x) + 200/9*H(R(0),x)*x^-1 + 2494/27*H(R(0),x)*x + 
         3040/27*H(R(0),x)*x^2 - 204*H(R(0,0),x) - 128/3*H(R(0,0),x)*x^-1 + 
         142/3*H(R(0,0),x)*x - 256/9*H(R(0,0),x)*x^2 - 176/3*H(R(0,0,0),x) - 
         128/3*H(R(0,0,0),x)*x^-1 + 160/3*H(R(0,0,0),x)*x + 64*H(R(0,0,0,0),x)
          - 32*H(R(0,0,0,0),x)*x - 484/27*H(R(1),x) + 448/27*H(R(1),x)*x^-1 + 
         464/27*H(R(1),x)*x - 16*H(R(1),x)*z2*x^-1 + 16*H(R(1),x)*z2 - 8*H(R(1
         ),x)*z2*x + 80/3*H(R(1,0),x) - 80/3*H(R(1,0),x)*x^-1 - 40/3*H(R(1,0),
         x)*x + 80/3*H(R(1,0,0),x) - 80/3*H(R(1,0,0),x)*x^-1 - 40/3*H(R(1,0,0)
         ,x)*x + 160/9*H(R(1,1),x) - 160/9*H(R(1,1),x)*x^-1 - 104/9*H(R(1,1),x
         )*x + 16/3*H(R(1,1,0),x) - 16/3*H(R(1,1,0),x)*x^-1 - 8/3*H(R(1,1,0),x
         )*x - 16/3*H(R(1,1,1),x) + 16/3*H(R(1,1,1),x)*x^-1 + 8/3*H(R(1,1,1),x
         )*x + 16/3*H(R(1,2),x) - 16/3*H(R(1,2),x)*x^-1 - 8/3*H(R(1,2),x)*x - 
         320/9*H(R(2),x) + 320/9*H(R(2),x)*x^-1 + 208/9*H(R(2),x)*x + 32/3*H(
         R(2,1),x) - 32/3*H(R(2,1),x)*x^-1 - 16/3*H(R(2,1),x)*x - 64/3*H(R(3),
         x) + 64/3*H(R(3),x)*x^-1 + 32/3*H(R(3),x)*x );

L   PTgg2 =
       + ca^3 * (  - 54088/27 + 490/3*[1-x]^-1 + 176/3*[1-x]^-1*z3 - 1072/9*
         [1-x]^-1*z2 - 24/5*[1-x]^-1*z2^2 - 1072/9*[1+x]^-1*z2 + 88*[1+x]^-1*
         z2^2 + 146182/81*x^-1 + 49678/27*x - 146182/81*x^2 - 1144/3*z3*x^-1
          + 1064/3*z3 + 704/3*z3*x + 1408/3*z3*x^2 - 3112/9*z2*x^-1 + 976/3*z2
          - 2632/9*z2*x + 1072/9*z2*x^2 - 464/5*z2^2*x^-1 - 272*z2^2 - 1152/5*
         z2^2*x - 416/5*z2^2*x^2 + 79/2*delta_(1 - x) - 80*delta_(1 - x)*z5 + 
         536/3*delta_(1 - x)*z3 + 8/3*delta_(1 - x)*z2 - 16*delta_(1 - x)*z2*
         z3 + 22/3*delta_(1 - x)*z2^2 + 192*H(R(-1),x)*[1+x]^-1*z3 - 192*H(R(
         -1),x)*z3*x^-1 - 384*H(R(-1),x)*z3 - 192*H(R(-1),x)*z3*x - 192*H(R(-1
         ),x)*z3*x^2 - 88*H(R(-1),x)*z2*x^-1 - 424*H(R(-1),x)*z2 - 424*H(R(-1)
         ,x)*z2*x - 88*H(R(-1),x)*z2*x^2 - 256*H(R(-1,-1),x)*[1+x]^-1*z2 + 256
         *H(R(-1,-1),x)*z2*x^-1 + 512*H(R(-1,-1),x)*z2 + 256*H(R(-1,-1),x)*z2*
         x + 256*H(R(-1,-1),x)*z2*x^2 - 48*H(R(-1,-1,0),x) + 176*H(R(-1,-1,0),
         x)*x^-1 - 48*H(R(-1,-1,0),x)*x + 176*H(R(-1,-1,0),x)*x^2 + 256*H(R(-1
         ,-1,0,0),x) - 128*H(R(-1,-1,0,0),x)*[1+x]^-1 + 128*H(R(-1,-1,0,0),x)*
         x^-1 + 128*H(R(-1,-1,0,0),x)*x + 128*H(R(-1,-1,0,0),x)*x^2 - 512*H(R(
         -1,-1,0,1),x) + 256*H(R(-1,-1,0,1),x)*[1+x]^-1 - 256*H(R(-1,-1,0,1),x
         )*x^-1 - 256*H(R(-1,-1,0,1),x)*x - 256*H(R(-1,-1,0,1),x)*x^2 - 872/9*
         H(R(-1,0),x) - 2144/9*H(R(-1,0),x)*[1+x]^-1 + 32*H(R(-1,0),x)*
         [1+x]^-1*z2 - 680/3*H(R(-1,0),x)*x^-1 - 3016/9*H(R(-1,0),x)*x - 680/3
         *H(R(-1,0),x)*x^2 - 32*H(R(-1,0),x)*z2*x^-1 - 64*H(R(-1,0),x)*z2 - 32
         *H(R(-1,0),x)*z2*x - 32*H(R(-1,0),x)*z2*x^2 + 256*H(R(-1,0,-1,0),x)
          - 128*H(R(-1,0,-1,0),x)*[1+x]^-1 + 128*H(R(-1,0,-1,0),x)*x^-1 + 128*
         H(R(-1,0,-1,0),x)*x + 128*H(R(-1,0,-1,0),x)*x^2 + 928/3*H(R(-1,0,0),x
         ) - 704/3*H(R(-1,0,0),x)*[1+x]^-1 - 704/3*H(R(-1,0,0),x)*x^-1 + 224/3
         *H(R(-1,0,0),x)*x - 704/3*H(R(-1,0,0),x)*x^2 - 640*H(R(-1,0,0,0),x)
          + 320*H(R(-1,0,0,0),x)*[1+x]^-1 - 320*H(R(-1,0,0,0),x)*x^-1 - 320*H(
         R(-1,0,0,0),x)*x - 320*H(R(-1,0,0,0),x)*x^2 + 400*H(R(-1,0,1),x) + 
         176*H(R(-1,0,1),x)*x^-1 + 400*H(R(-1,0,1),x)*x + 176*H(R(-1,0,1),x)*
         x^2 - 128*H(R(-1,0,1,0),x) + 64*H(R(-1,0,1,0),x)*[1+x]^-1 - 64*H(R(-1
         ,0,1,0),x)*x^-1 - 64*H(R(-1,0,1,0),x)*x - 64*H(R(-1,0,1,0),x)*x^2 + 
         1274/9*H(R(0),x) + 8272/27*H(R(0),x)*[1-x]^-1 - 144*H(R(0),x)*
         [1-x]^-1*z3 - 176/3*H(R(0),x)*[1-x]^-1*z2 + 144*H(R(0),x)*[1+x]^-1*z3
          - 88*H(R(0),x)*[1+x]^-1*z2 + 32608/27*H(R(0),x)*x^-1 + 9382/9*H(R(0)
         ,x)*x + 5524/27*H(R(0),x)*x^2 - 288*H(R(0),x)*z3*x^-1 - 800*H(R(0),x)
         *z3*x - 880/3*H(R(0),x)*z2*x^-1 + 808/3*H(R(0),x)*z2 + 512/3*H(R(0),x
         )*z2*x + 176/3*H(R(0),x)*z2*x^2 + 96*H(R(0,-1),x)*[1-x]^-1*z2 + 96*H(
         R(0,-1),x)*z2*x^-1 - 256*H(R(0,-1),x)*z2 + 160*H(R(0,-1),x)*z2*x - 96
         *H(R(0,-1),x)*z2*x^2 + 64*H(R(0,-1,-1,0),x)*[1-x]^-1 - 128*H(R(0,-1,
         -1,0),x)*[1+x]^-1 + 192*H(R(0,-1,-1,0),x)*x^-1 + 320*H(R(0,-1,-1,0),x
         )*x + 64*H(R(0,-1,-1,0),x)*x^2 + 64*H(R(0,-1,0),x) + 176/3*H(R(0,-1,0
         ),x)*[1-x]^-1 - 352/3*H(R(0,-1,0),x)*[1+x]^-1 - 1232/3*H(R(0,-1,0),x)
         *x^-1 - 320/3*H(R(0,-1,0),x)*x + 128*H(R(0,-1,0,0),x) - 64*H(R(0,-1,0
         ,0),x)*[1-x]^-1 + 160*H(R(0,-1,0,0),x)*[1+x]^-1 - 224*H(R(0,-1,0,0),x
         )*x^-1 - 544*H(R(0,-1,0,0),x)*x - 96*H(R(0,-1,0,0),x)*x^2 + 256*H(R(0
         ,-1,0,1),x) - 64*H(R(0,-1,0,1),x)*[1-x]^-1 - 64*H(R(0,-1,0,1),x)*
         [1+x]^-1 + 128*H(R(0,-1,0,1),x)*x^2 - 116/9*H(R(0,0),x) - 1280/9*H(R(
         0,0),x)*[1-x]^-1 - 128*H(R(0,0),x)*[1-x]^-1*z2 + 1072/9*H(R(0,0),x)*
         [1+x]^-1 + 128*H(R(0,0),x)*[1+x]^-1*z2 + 6224/9*H(R(0,0),x)*x^-1 + 
         9044/9*H(R(0,0),x)*x + 2248/9*H(R(0,0),x)*x^2 - 256*H(R(0,0),x)*z2*
         x^-1 + 96*H(R(0,0),x)*z2 - 608*H(R(0,0),x)*z2*x - 64*H(R(0,0,-1,0),x)
          - 64*H(R(0,0,-1,0),x)*[1-x]^-1 + 192*H(R(0,0,-1,0),x)*[1+x]^-1 - 256
         *H(R(0,0,-1,0),x)*x^-1 - 704*H(R(0,0,-1,0),x)*x - 128*H(R(0,0,-1,0),x
         )*x^2 + 176*H(R(0,0,0),x) - 528*H(R(0,0,0),x)*[1-x]^-1 + 176*H(R(0,0,
         0),x)*[1+x]^-1 + 704*H(R(0,0,0),x)*x^-1 - 1264/3*H(R(0,0,0),x)*x + 
         352*H(R(0,0,0),x)*x^2 - 256*H(R(0,0,0,0),x) + 320*H(R(0,0,0,0),x)*
         [1-x]^-1 - 192*H(R(0,0,0,0),x)*[1+x]^-1 + 512*H(R(0,0,0,0),x)*x^-1 + 
         1984*H(R(0,0,0,0),x)*x - 128*H(R(0,0,0,0),x)*x^2 - 96*H(R(0,0,0,1),x)
          + 320*H(R(0,0,0,1),x)*[1-x]^-1 - 64*H(R(0,0,0,1),x)*[1+x]^-1 + 384*
         H(R(0,0,0,1),x)*x^-1 + 800*H(R(0,0,0,1),x)*x - 256*H(R(0,0,0,1),x)*
         x^2 + 376/3*H(R(0,0,1),x) - 616/3*H(R(0,0,1),x)*[1-x]^-1 + 704/3*H(R(
         0,0,1),x)*x^-1 - 512/3*H(R(0,0,1),x)*x + 176/3*H(R(0,0,1),x)*x^2 - 
         128*H(R(0,0,1,0),x) + 224*H(R(0,0,1,0),x)*[1-x]^-1 - 32*H(R(0,0,1,0),
         x)*[1+x]^-1 + 256*H(R(0,0,1,0),x)*x^-1 + 512*H(R(0,0,1,0),x)*x - 192*
         H(R(0,0,1,0),x)*x^2 - 256*H(R(0,0,1,1),x) + 128*H(R(0,0,1,1),x)*
         [1-x]^-1 + 128*H(R(0,0,1,1),x)*x^-1 + 128*H(R(0,0,1,1),x)*x - 128*H(
         R(0,0,1,1),x)*x^2 + 1760/9*H(R(0,1),x) - 2144/9*H(R(0,1),x)*[1-x]^-1
          + 64*H(R(0,1),x)*[1-x]^-1*z2 + 32*H(R(0,1),x)*[1+x]^-1*z2 - 1072/9*
         H(R(0,1),x)*x^-1 - 784/9*H(R(0,1),x)*x + 1072/9*H(R(0,1),x)*x^2 + 32*
         H(R(0,1),x)*z2*x^-1 - 256*H(R(0,1),x)*z2 - 32*H(R(0,1),x)*z2*x - 96*
         H(R(0,1),x)*z2*x^2 + 944/3*H(R(0,1,0),x) - 704/3*H(R(0,1,0),x)*
         [1-x]^-1 + 352/3*H(R(0,1,0),x)*x^-1 - 16/3*H(R(0,1,0),x)*x + 352/3*H(
         R(0,1,0),x)*x^2 - 288*H(R(0,1,0,0),x) + 224*H(R(0,1,0,0),x)*[1-x]^-1
          + 224*H(R(0,1,0,0),x)*x^-1 + 384*H(R(0,1,0,0),x)*x - 224*H(R(0,1,0,0
         ),x)*x^2 - 256*H(R(0,1,0,1),x) + 128*H(R(0,1,0,1),x)*[1-x]^-1 + 128*
         H(R(0,1,0,1),x)*x^-1 + 128*H(R(0,1,0,1),x)*x - 128*H(R(0,1,0,1),x)*
         x^2 - 256*H(R(0,1,1,0),x) + 128*H(R(0,1,1,0),x)*[1-x]^-1 + 128*H(R(0,
         1,1,0),x)*x^-1 + 128*H(R(0,1,1,0),x)*x - 128*H(R(0,1,1,0),x)*x^2 + 
         124/9*H(R(1),x) - 96*H(R(1),x)*[1-x]^-1*z3 - 1652/27*H(R(1),x)*x^-1
          - 124/9*H(R(1),x)*x + 1652/27*H(R(1),x)*x^2 - 96*H(R(1),x)*z3*x^-1
          + 192*H(R(1),x)*z3 - 96*H(R(1),x)*z3*x + 96*H(R(1),x)*z3*x^2 - 88*H(
         R(1),x)*z2*x^-1 - 24*H(R(1),x)*z2 + 24*H(R(1),x)*z2*x + 88*H(R(1),x)*
         z2*x^2 + 2344/9*H(R(1,0),x) - 2144/9*H(R(1,0),x)*[1-x]^-1 + 32*H(R(1,
         0),x)*[1-x]^-1*z2 - 1072/9*H(R(1,0),x)*x^-1 - 200/9*H(R(1,0),x)*x + 
         1072/9*H(R(1,0),x)*x^2 + 32*H(R(1,0),x)*z2*x^-1 - 64*H(R(1,0),x)*z2
          + 32*H(R(1,0),x)*z2*x - 32*H(R(1,0),x)*z2*x^2 + 128*H(R(1,0,-1,0),x)
          - 64*H(R(1,0,-1,0),x)*[1-x]^-1 - 64*H(R(1,0,-1,0),x)*x^-1 - 64*H(R(1
         ,0,-1,0),x)*x + 64*H(R(1,0,-1,0),x)*x^2 + 632/3*H(R(1,0,0),x) - 616/3
         *H(R(1,0,0),x)*[1-x]^-1 + 176/3*H(R(1,0,0),x)*x^-1 - 16/3*H(R(1,0,0),
         x)*x - 176/3*H(R(1,0,0),x)*x^2 - 640*H(R(1,0,0,0),x) + 320*H(R(1,0,0,
         0),x)*[1-x]^-1 + 320*H(R(1,0,0,0),x)*x^-1 + 320*H(R(1,0,0,0),x)*x - 
         320*H(R(1,0,0,0),x)*x^2 - 256*H(R(1,0,0,1),x) + 128*H(R(1,0,0,1),x)*
         [1-x]^-1 + 128*H(R(1,0,0,1),x)*x^-1 + 128*H(R(1,0,0,1),x)*x - 128*H(
         R(1,0,0,1),x)*x^2 - 256*H(R(1,0,1,0),x) + 128*H(R(1,0,1,0),x)*
         [1-x]^-1 + 128*H(R(1,0,1,0),x)*x^-1 + 128*H(R(1,0,1,0),x)*x - 128*H(
         R(1,0,1,0),x)*x^2 - 256*H(R(1,1,0,0),x) + 128*H(R(1,1,0,0),x)*
         [1-x]^-1 + 128*H(R(1,1,0,0),x)*x^-1 + 128*H(R(1,1,0,0),x)*x - 128*H(
         R(1,1,0,0),x)*x^2 )

       + nf*ca^2 * (  - 2174/9 - 836/27*[1-x]^-1 - 128/3*[1-x]^-1*z3 + 160/9*
         [1-x]^-1*z2 + 160/9*[1+x]^-1*z2 + 19264/81*x^-1 + 7358/27*x - 19264/
         81*x^2 - 176/3*z3*x^-1 + 496/3*z3 + 112/3*z3*x + 128/3*z3*x^2 - 128/3
         *z2*x^-1 - 1700/9*z2 + 1076/9*z2*x - 176/3*z2*x^2 + 276/5*z2^2 + 156/
         5*z2^2*x - 233/18*delta_(1 - x) - 80/3*delta_(1 - x)*z3 - 8/3*delta_(
         1 - x)*z2 - 4/3*delta_(1 - x)*z2^2 + 16/3*H(R(-1),x)*z2*x^-1 - 88*H(
         R(-1),x)*z2 - 88*H(R(-1),x)*z2*x + 16/3*H(R(-1),x)*z2*x^2 - 112*H(R(
         -1,-1,0),x) + 32*H(R(-1,-1,0),x)*x^-1 - 112*H(R(-1,-1,0),x)*x + 32*H(
         R(-1,-1,0),x)*x^2 + 1208/9*H(R(-1,0),x) + 320/9*H(R(-1,0),x)*[1+x]^-1
          - 304/3*H(R(-1,0),x)*x^-1 + 1528/9*H(R(-1,0),x)*x - 304/3*H(R(-1,0),
         x)*x^2 - 40/3*H(R(-1,0,0),x) + 128/3*H(R(-1,0,0),x)*[1+x]^-1 - 160/3*
         H(R(-1,0,0),x)*x^-1 + 88/3*H(R(-1,0,0),x)*x - 160/3*H(R(-1,0,0),x)*
         x^2 + 32*H(R(-1,0,1),x) + 32/3*H(R(-1,0,1),x)*x^-1 + 32*H(R(-1,0,1),x
         )*x + 32/3*H(R(-1,0,1),x)*x^2 + 1408/9*H(R(0),x) - 2600/27*H(R(0),x)*
         [1-x]^-1 + 32/3*H(R(0),x)*[1-x]^-1*z2 + 16*H(R(0),x)*[1+x]^-1*z2 + 
         5912/27*H(R(0),x)*x^-1 + 202/3*H(R(0),x)*x + 340/3*H(R(0),x)*x^2 - 96
         *H(R(0),x)*z3*x - 32/3*H(R(0),x)*z2*x^-1 - 196/3*H(R(0),x)*z2 + 76/3*
         H(R(0),x)*z2*x - 32/3*H(R(0),x)*z2*x^2 - 48*H(R(0,-1),x)*z2 + 48*H(R(
         0,-1),x)*z2*x - 96*H(R(0,-1,-1,0),x) + 96*H(R(0,-1,-1,0),x)*x + 104*
         H(R(0,-1,0),x) - 32/3*H(R(0,-1,0),x)*[1-x]^-1 + 64/3*H(R(0,-1,0),x)*
         [1+x]^-1 - 32*H(R(0,-1,0),x)*x^-1 - 136/3*H(R(0,-1,0),x)*x - 128/3*H(
         R(0,-1,0),x)*x^2 + 48*H(R(0,-1,0,0),x) - 48*H(R(0,-1,0,0),x)*x + 1264/
         9*H(R(0,0),x) - 224/9*H(R(0,0),x)*[1-x]^-1 - 160/9*H(R(0,0),x)*
         [1+x]^-1 + 2176/9*H(R(0,0),x)*x^-1 + 196/3*H(R(0,0),x)*x + 560/9*H(R(
         0,0),x)*x^2 - 24*H(R(0,0),x)*z2 - 40*H(R(0,0),x)*z2*x + 80*H(R(0,0,-1
         ,0),x) - 16*H(R(0,0,-1,0),x)*x - 32*H(R(0,0,0),x) + 96*H(R(0,0,0),x)*
         [1-x]^-1 - 32*H(R(0,0,0),x)*[1+x]^-1 + 128*H(R(0,0,0),x)*x^-1 + 1000/
         3*H(R(0,0,0),x)*x - 64*H(R(0,0,0),x)*x^2 + 16*H(R(0,0,0,0),x)*x + 24*
         H(R(0,0,0,1),x) + 24*H(R(0,0,0,1),x)*x - 124/3*H(R(0,0,1),x) + 112/3*
         H(R(0,0,1),x)*[1-x]^-1 + 128/3*H(R(0,0,1),x)*x^-1 + 44/3*H(R(0,0,1),x
         )*x - 160/3*H(R(0,0,1),x)*x^2 + 44/3*H(R(0,1),x) + 320/9*H(R(0,1),x)*
         [1-x]^-1 + 176/3*H(R(0,1),x)*x^-1 + 460/3*H(R(0,1),x)*x - 176/3*H(R(0
         ,1),x)*x^2 - 48*H(R(0,1),x)*z2 - 48*H(R(0,1),x)*z2*x - 224/3*H(R(0,1,
         0),x) + 128/3*H(R(0,1,0),x)*[1-x]^-1 + 128/3*H(R(0,1,0),x)*x^-1 + 160/
         3*H(R(0,1,0),x)*x - 128/3*H(R(0,1,0),x)*x^2 + 24*H(R(0,1,0,0),x) + 24
         *H(R(0,1,0,0),x)*x + 1354/9*H(R(1),x) + 820/27*H(R(1),x)*x^-1 - 1354/
         9*H(R(1),x)*x - 820/27*H(R(1),x)*x^2 - 16*H(R(1),x)*z2*x^-1 - 56*H(R(
         1),x)*z2 + 56*H(R(1),x)*z2*x + 16*H(R(1),x)*z2*x^2 - 784/9*H(R(1,0),x
         ) + 320/9*H(R(1,0),x)*[1-x]^-1 + 176/3*H(R(1,0),x)*x^-1 + 464/9*H(R(1
         ,0),x)*x - 176/3*H(R(1,0),x)*x^2 - 140/3*H(R(1,0,0),x) + 112/3*H(R(1,
         0,0),x)*[1-x]^-1 + 128/3*H(R(1,0,0),x)*x^-1 + 28/3*H(R(1,0,0),x)*x - 
         128/3*H(R(1,0,0),x)*x^2 )

       + nf*cf*ca * ( 16180/27 - 110/3*[1-x]^-1 + 32*[1-x]^-1*z3 - 59714/81*
         x^-1 - 12022/27*x + 50210/81*x^2 + 512/3*z3*x^-1 - 776/3*z3 + 352/3*
         z3*x - 640/3*z3*x^2 + 608/9*z2*x^-1 - 1432/9*z2 - 7972/9*z2*x - 352/9
         *z2*x^2 + 616/5*z2^2 + 936/5*z2^2*x - 241/18*delta_(1 - x) - 64/3*H(
         R(-1),x)*z2*x^-1 + 208*H(R(-1),x)*z2 + 208*H(R(-1),x)*z2*x - 64/3*H(
         R(-1),x)*z2*x^2 + 288*H(R(-1,-1,0),x) - 256/3*H(R(-1,-1,0),x)*x^-1 + 
         288*H(R(-1,-1,0),x)*x - 256/3*H(R(-1,-1,0),x)*x^2 - 1664/3*H(R(-1,0),
         x) + 1664/9*H(R(-1,0),x)*x^-1 - 1376/3*H(R(-1,0),x)*x + 2528/9*H(R(-1
         ,0),x)*x^2 - 208*H(R(-1,0,0),x) + 224/3*H(R(-1,0,0),x)*x^-1 - 208*H(
         R(-1,0,0),x)*x + 224/3*H(R(-1,0,0),x)*x^2 - 64*H(R(-1,0,1),x) - 64/3*
         H(R(-1,0,1),x)*x^-1 - 64*H(R(-1,0,1),x)*x - 64/3*H(R(-1,0,1),x)*x^2
          - 5636/27*H(R(0),x) - 16*H(R(0),x)*[1-x]^-1 - 14552/27*H(R(0),x)*
         x^-1 - 25544/27*H(R(0),x)*x - 500*H(R(0),x)*x^2 + 160*H(R(0),x)*z3 + 
         512*H(R(0),x)*z3*x + 128/3*H(R(0),x)*z2*x^-1 - 304/3*H(R(0),x)*z2 + 8/
         3*H(R(0),x)*z2*x - 32/3*H(R(0),x)*z2*x^2 + 128*H(R(0,-1),x)*z2 - 128*
         H(R(0,-1),x)*z2*x + 256*H(R(0,-1,-1,0),x) - 256*H(R(0,-1,-1,0),x)*x
          - 416*H(R(0,-1,0),x) + 256/3*H(R(0,-1,0),x)*x^-1 + 160*H(R(0,-1,0),x
         )*x - 192*H(R(0,-1,0,0),x) + 192*H(R(0,-1,0,0),x)*x + 904/3*H(R(0,0),
         x) - 3712/9*H(R(0,0),x)*x^-1 + 2000/3*H(R(0,0),x)*x + 1544/9*H(R(0,0)
         ,x)*x^2 - 16*H(R(0,0),x)*z2 + 112*H(R(0,0),x)*z2*x - 256*H(R(0,0,-1,0
         ),x) + 128*H(R(0,0,-1,0),x)*x + 640/3*H(R(0,0,0),x) - 640/3*H(R(0,0,0
         ),x)*x^-1 - 920/3*H(R(0,0,0),x)*x + 128*H(R(0,0,0,0),x) - 448*H(R(0,0
         ,0,0),x)*x - 112*H(R(0,0,0,1),x) - 112*H(R(0,0,0,1),x)*x - 128*H(R(0,
         0,1),x) - 64/3*H(R(0,0,1),x)*x^-1 - 88*H(R(0,0,1),x)*x - 32*H(R(0,0,1
         ),x)*x^2 + 80*H(R(0,0,1,0),x) + 80*H(R(0,0,1,0),x)*x + 48*H(R(0,0,1,1
         ),x) + 48*H(R(0,0,1,1),x)*x + 1672/9*H(R(0,1),x) - 176/9*H(R(0,1),x)*
         x^-1 + 2740/9*H(R(0,1),x)*x + 272*H(R(0,1),x)*x^2 + 288*H(R(0,1),x)*
         z2 + 288*H(R(0,1),x)*z2*x + 64/3*H(R(0,1,0),x) - 104/3*H(R(0,1,0),x)*
         x - 160/3*H(R(0,1,0),x)*x^2 - 304*H(R(0,1,0,0),x) - 304*H(R(0,1,0,0),
         x)*x - 96*H(R(0,1,0,1),x) - 96*H(R(0,1,0,1),x)*x + 136/3*H(R(0,1,1),x
         ) + 32/3*H(R(0,1,1),x)*x^-1 + 88/3*H(R(0,1,1),x)*x - 32/3*H(R(0,1,1),
         x)*x^2 - 64*H(R(0,1,1,0),x) - 64*H(R(0,1,1,0),x)*x - 32*H(R(0,1,1,1),
         x) - 32*H(R(0,1,1,1),x)*x + 2080/9*H(R(1),x) + 2056/27*H(R(1),x)*x^-1
          - 76/9*H(R(1),x)*x - 8068/27*H(R(1),x)*x^2 + 448/3*H(R(1),x)*z2*x^-1
          + 224*H(R(1),x)*z2 - 224*H(R(1),x)*z2*x - 448/3*H(R(1),x)*z2*x^2 + 
         148/3*H(R(1,0),x) - 568/9*H(R(1,0),x)*x^-1 - 292/3*H(R(1,0),x)*x + 
         1000/9*H(R(1,0),x)*x^2 - 200*H(R(1,0,0),x) - 512/3*H(R(1,0,0),x)*x^-1
          + 200*H(R(1,0,0),x)*x + 512/3*H(R(1,0,0),x)*x^2 - 48*H(R(1,0,1),x)
          - 64*H(R(1,0,1),x)*x^-1 + 48*H(R(1,0,1),x)*x + 64*H(R(1,0,1),x)*x^2
          + 12*H(R(1,1),x) + 16/9*H(R(1,1),x)*x^-1 - 12*H(R(1,1),x)*x - 16/9*
         H(R(1,1),x)*x^2 - 32*H(R(1,1,0),x) - 128/3*H(R(1,1,0),x)*x^-1 + 32*H(
         R(1,1,0),x)*x + 128/3*H(R(1,1,0),x)*x^2 - 16*H(R(1,1,1),x) - 64/3*H(
         R(1,1,1),x)*x^-1 + 16*H(R(1,1,1),x)*x + 64/3*H(R(1,1,1),x)*x^2 )

       + nf*cf^2 * (  - 1682/9 + 132*x^-1 - 382/9*x + 292/3*x^2 - 320/3*z3*
         x^-1 - 288*z3 - 224*z3*x - 256/3*z3*x^2 + 824/3*z2 + 2516/3*z2*x + 
         320*z2*x^2 - 152*z2^2 - 184*z2^2*x + delta_(1 - x) + 64/3*H(R(-1),x)*
         z2*x^-1 - 64*H(R(-1),x)*z2 - 64*H(R(-1),x)*z2*x + 64/3*H(R(-1),x)*z2*
         x^2 - 128*H(R(-1,-1,0),x) + 128/3*H(R(-1,-1,0),x)*x^-1 - 128*H(R(-1,
         -1,0),x)*x + 128/3*H(R(-1,-1,0),x)*x^2 + 1072/3*H(R(-1,0),x) + 1072/3
         *H(R(-1,0),x)*x + 64*H(R(-1,0,0),x) - 64/3*H(R(-1,0,0),x)*x^-1 + 64*
         H(R(-1,0,0),x)*x - 64/3*H(R(-1,0,0),x)*x^2 + 370/3*H(R(0),x) + 32*H(
         R(0),x)*x^-1 + 1786/3*H(R(0),x)*x + 3604/9*H(R(0),x)*x^2 - 160*H(R(0)
         ,x)*z3 - 288*H(R(0),x)*z3*x - 80*H(R(0),x)*z2*x - 128/3*H(R(0),x)*z2*
         x^2 - 64*H(R(0,-1),x)*z2 + 64*H(R(0,-1),x)*z2*x - 128*H(R(0,-1,-1,0),
         x) + 128*H(R(0,-1,-1,0),x)*x + 128*H(R(0,-1,0),x) - 128/3*H(R(0,-1,0)
         ,x)*x^2 + 64*H(R(0,-1,0,0),x) - 64*H(R(0,-1,0,0),x)*x - 760/3*H(R(0,0
         ),x) - 784*H(R(0,0),x)*x - 160/3*H(R(0,0),x)*x^2 + 16*H(R(0,0),x)*z2
          + 16*H(R(0,0),x)*z2*x + 128*H(R(0,0,-1,0),x) - 72*H(R(0,0,0),x) - 40
         *H(R(0,0,0),x)*x - 160/3*H(R(0,0,0),x)*x^2 - 32*H(R(0,0,0,0),x) - 32*
         H(R(0,0,0,0),x)*x - 16*H(R(0,0,0,1),x) - 16*H(R(0,0,0,1),x)*x - 128/3
         *H(R(0,0,1),x)*x^-1 + 16*H(R(0,0,1),x)*x - 144*H(R(0,0,1,0),x) - 144*
         H(R(0,0,1,0),x)*x - 48*H(R(0,0,1,1),x) - 48*H(R(0,0,1,1),x)*x - 296*
         H(R(0,1),x) - 160/3*H(R(0,1),x)*x^-1 - 556*H(R(0,1),x)*x - 512/3*H(R(
         0,1),x)*x^2 - 224*H(R(0,1),x)*z2 - 224*H(R(0,1),x)*z2*x - 192*H(R(0,1
         ,0),x) - 256/3*H(R(0,1,0),x)*x^-1 - 176*H(R(0,1,0),x)*x - 64/3*H(R(0,
         1,0),x)*x^2 + 240*H(R(0,1,0,0),x) + 240*H(R(0,1,0,0),x)*x + 96*H(R(0,
         1,0,1),x) + 96*H(R(0,1,0,1),x)*x - 64*H(R(0,1,1),x) - 64/3*H(R(0,1,1)
         ,x)*x^-1 - 48*H(R(0,1,1),x)*x + 64*H(R(0,1,1,0),x) + 64*H(R(0,1,1,0),
         x)*x + 32*H(R(0,1,1,1),x) + 32*H(R(0,1,1,1),x)*x - 1432/3*H(R(1),x)
          - 1168/9*H(R(1),x)*x^-1 + 716/3*H(R(1),x)*x + 3316/9*H(R(1),x)*x^2
          - 128*H(R(1),x)*z2*x^-1 - 144*H(R(1),x)*z2 + 144*H(R(1),x)*z2*x + 
         128*H(R(1),x)*z2*x^2 - 116/3*H(R(1,0),x) - 272/3*H(R(1,0),x)*x^-1 - 
         28/3*H(R(1,0),x)*x + 416/3*H(R(1,0),x)*x^2 + 152*H(R(1,0,0),x) + 416/
         3*H(R(1,0,0),x)*x^-1 - 152*H(R(1,0,0),x)*x - 416/3*H(R(1,0,0),x)*x^2
          + 48*H(R(1,0,1),x) + 64*H(R(1,0,1),x)*x^-1 - 48*H(R(1,0,1),x)*x - 64
         *H(R(1,0,1),x)*x^2 - 28/3*H(R(1,1),x) - 64/3*H(R(1,1),x)*x^-1 + 28/3*
         H(R(1,1),x)*x + 64/3*H(R(1,1),x)*x^2 + 32*H(R(1,1,0),x) + 128/3*H(R(1
         ,1,0),x)*x^-1 - 32*H(R(1,1,0),x)*x - 128/3*H(R(1,1,0),x)*x^2 + 16*H(
         R(1,1,1),x) + 64/3*H(R(1,1,1),x)*x^-1 - 16*H(R(1,1,1),x)*x - 64/3*H(
         R(1,1,1),x)*x^2 )

       + nf^2*ca * (  - 110/27 - 16/27*[1-x]^-1 + 472/81*x^-1 + 14/3*x - 472/
         81*x^2 + 32/9*z2 + 32/9*z2*x + 29/18*delta_(1 - x) - 104/9*H(R(0),x)
          + 160/27*H(R(0),x)*[1-x]^-1 + 368/27*H(R(0),x)*x^-1 + 130/9*H(R(0),x
         )*x - 88/9*H(R(0),x)*x^2 - 80/9*H(R(0,0),x) + 64/9*H(R(0,0),x)*
         [1-x]^-1 + 64/9*H(R(0,0),x)*x^-1 + 112/9*H(R(0,0),x)*x - 64/9*H(R(0,0
         ),x)*x^2 - 32/9*H(R(0,1),x) - 32/9*H(R(0,1),x)*x + 22/9*H(R(1),x) - 
         104/27*H(R(1),x)*x^-1 - 22/9*H(R(1),x)*x + 104/27*H(R(1),x)*x^2 )

       + nf^2*cf * ( 544/9 - 944/81*x^-1 - 304/9*x - 1216/81*x^2 - 64/3*z3 - 
         64/3*z3*x - 200/9*z2 - 440/9*z2*x - 224/9*z2*x^2 + 11/9*delta_(1 - x)
          - 208/27*H(R(0),x) - 736/27*H(R(0),x)*x^-1 - 64/27*H(R(0),x)*x + 16*
         H(R(0),x)*x^2 + 16/3*H(R(0),x)*z2 + 16/3*H(R(0),x)*z2*x - 160/3*H(R(0
         ,0),x) - 128/9*H(R(0,0),x)*x^-1 - 64*H(R(0,0),x)*x - 160/9*H(R(0,0),x
         )*x^2 - 64/3*H(R(0,0,0),x) - 64/3*H(R(0,0,0),x)*x + 16*H(R(0,0,1),x)
          + 16*H(R(0,0,1),x)*x + 296/9*H(R(0,1),x) + 128/9*H(R(0,1),x)*x^-1 + 
         344/9*H(R(0,1),x)*x + 32/3*H(R(0,1),x)*x^2 - 16/3*H(R(0,1,0),x) - 16/
         3*H(R(0,1,0),x)*x - 16/3*H(R(0,1,1),x) - 16/3*H(R(0,1,1),x)*x - 32/3*
         H(R(1),x) + 736/27*H(R(1),x)*x^-1 + 80/3*H(R(1),x)*x - 1168/27*H(R(1)
         ,x)*x^2 - 8/3*H(R(1,0),x) - 32/9*H(R(1,0),x)*x^-1 + 8/3*H(R(1,0),x)*x
          + 32/9*H(R(1,0),x)*x^2 - 8/3*H(R(1,1),x) - 32/9*H(R(1,1),x)*x^-1 + 8/
         3*H(R(1,1),x)*x + 32/9*H(R(1,1),x)*x^2 );

L   PTqqps2 =
       + nf*cf*ca * ( 820/3 + 2008/81*x^-1 - 1172/3*x + 7496/81*x^2 + 296/3*z3
          - 1312/3*z3*x + 256/3*z3*x^2 + 512/9*z2*x^-1 + 2212/9*z2 + 4912/9*z2
         *x + 640/9*z2*x^2 - 852/5*z2^2 - 812/5*z2^2*x + 32/3*H(R(-1),x)*z2*
         x^-1 + 40*H(R(-1),x)*z2 + 40*H(R(-1),x)*z2*x + 32/3*H(R(-1),x)*z2*x^2
          + 16*H(R(-1,-1,0),x) - 64/3*H(R(-1,-1,0),x)*x^-1 + 16*H(R(-1,-1,0),x
         )*x - 64/3*H(R(-1,-1,0),x)*x^2 + 688/3*H(R(-1,0),x) - 128/9*H(R(-1,0)
         ,x)*x^-1 + 400/3*H(R(-1,0),x)*x - 992/9*H(R(-1,0),x)*x^2 - 56*H(R(-1,
         0,0),x) + 128/3*H(R(-1,0,0),x)*x^-1 - 56*H(R(-1,0,0),x)*x + 128/3*H(
         R(-1,0,0),x)*x^2 - 32*H(R(-1,0,1),x) - 64/3*H(R(-1,0,1),x)*x^-1 - 32*
         H(R(-1,0,1),x)*x - 64/3*H(R(-1,0,1),x)*x^2 - 2380/27*H(R(0),x) + 1240/
         27*H(R(0),x)*x^-1 + 23540/27*H(R(0),x)*x + 9172/27*H(R(0),x)*x^2 - 
         160*H(R(0),x)*z3 - 32*H(R(0),x)*z3*x + 64/3*H(R(0),x)*z2*x^-1 + 196/3
         *H(R(0),x)*z2 - 404/3*H(R(0),x)*z2*x + 32/3*H(R(0),x)*z2*x^2 + 16*H(
         R(0,-1),x)*z2 - 16*H(R(0,-1),x)*z2*x + 32*H(R(0,-1,-1,0),x) - 32*H(R(
         0,-1,-1,0),x)*x + 120*H(R(0,-1,0),x) + 64/3*H(R(0,-1,0),x)*x^-1 - 232
         *H(R(0,-1,0),x)*x + 256/3*H(R(0,-1,0),x)*x^2 - 80*H(R(0,-1,0,0),x) + 
         80*H(R(0,-1,0,0),x)*x - 2440/9*H(R(0,0),x) - 64/9*H(R(0,0),x)*x^-1 - 
         10468/9*H(R(0,0),x)*x - 2312/9*H(R(0,0),x)*x^2 - 8*H(R(0,0),x)*z2 + 
         104*H(R(0,0),x)*z2*x - 48*H(R(0,0,-1,0),x) + 112*H(R(0,0,-1,0),x)*x
          - 112/3*H(R(0,0,0),x) - 128/3*H(R(0,0,0),x)*x^-1 + 2288/3*H(R(0,0,0)
         ,x)*x + 64*H(R(0,0,0,0),x) - 304*H(R(0,0,0,0),x)*x + 8*H(R(0,0,0,1),x
         ) + 8*H(R(0,0,0,1),x)*x + 236/3*H(R(0,0,1),x) + 64/3*H(R(0,0,1),x)*
         x^-1 + 380/3*H(R(0,0,1),x)*x + 224/3*H(R(0,0,1),x)*x^2 - 144*H(R(0,0,
         1,0),x) - 144*H(R(0,0,1,0),x)*x - 48*H(R(0,0,1,1),x) - 48*H(R(0,0,1,1
         ),x)*x - 1540/9*H(R(0,1),x) - 112/9*H(R(0,1),x)*x^-1 - 3520/9*H(R(0,1
         ),x)*x - 2032/9*H(R(0,1),x)*x^2 - 144*H(R(0,1),x)*z2 - 144*H(R(0,1),x
         )*z2*x - 64*H(R(0,1,0),x) - 64/3*H(R(0,1,0),x)*x^-1 + 24*H(R(0,1,0),x
         )*x + 224/3*H(R(0,1,0),x)*x^2 + 136*H(R(0,1,0,0),x) + 136*H(R(0,1,0,0
         ),x)*x + 96*H(R(0,1,0,1),x) + 96*H(R(0,1,0,1),x)*x - 136/3*H(R(0,1,1)
         ,x) - 32/3*H(R(0,1,1),x)*x^-1 - 88/3*H(R(0,1,1),x)*x + 32/3*H(R(0,1,1
         ),x)*x^2 + 64*H(R(0,1,1,0),x) + 64*H(R(0,1,1,0),x)*x + 32*H(R(0,1,1,1
         ),x) + 32*H(R(0,1,1,1),x)*x - 2596/9*H(R(1),x) - 1856/27*H(R(1),x)*
         x^-1 + 592/9*H(R(1),x)*x + 7868/27*H(R(1),x)*x^2 - 96*H(R(1),x)*z2*
         x^-1 - 72*H(R(1),x)*z2 + 72*H(R(1),x)*z2*x + 96*H(R(1),x)*z2*x^2 + 4/
         3*H(R(1,0),x) + 24*H(R(1,0),x)*x^-1 + 140/3*H(R(1,0),x)*x - 72*H(R(1,
         0),x)*x^2 + 60*H(R(1,0,0),x) + 96*H(R(1,0,0),x)*x^-1 - 60*H(R(1,0,0),
         x)*x - 96*H(R(1,0,0),x)*x^2 + 48*H(R(1,0,1),x) + 64*H(R(1,0,1),x)*
         x^-1 - 48*H(R(1,0,1),x)*x - 64*H(R(1,0,1),x)*x^2 - 12*H(R(1,1),x) - 
         16/9*H(R(1,1),x)*x^-1 + 12*H(R(1,1),x)*x + 16/9*H(R(1,1),x)*x^2 + 32*
         H(R(1,1,0),x) + 128/3*H(R(1,1,0),x)*x^-1 - 32*H(R(1,1,0),x)*x - 128/3
         *H(R(1,1,0),x)*x^2 + 16*H(R(1,1,1),x) + 64/3*H(R(1,1,1),x)*x^-1 - 16*
         H(R(1,1,1),x)*x - 64/3*H(R(1,1,1),x)*x^2 )

       + nf*cf^2 * (  - 74/27 - 220/3*x^-1 + 6266/27*x - 156*x^2 + 64*z3*x^-1
          + 288*z3 + 352*z3*x + 256/3*z3*x^2 - 200/3*z2 - 1444/3*z2*x - 2624/9
         *z2*x^2 + 984/5*z2^2 + 984/5*z2^2*x - 598/9*H(R(0),x) - 4406/9*H(R(0)
         ,x)*x - 9836/27*H(R(0),x)*x^2 + 160*H(R(0),x)*z3 + 160*H(R(0),x)*z3*x
          + 80*H(R(0),x)*z2*x + 128/3*H(R(0),x)*z2*x^2 + 976/3*H(R(0,0),x) + 
         1184/3*H(R(0,0),x)*x + 608/9*H(R(0,0),x)*x^2 - 16*H(R(0,0),x)*z2 - 16
         *H(R(0,0),x)*z2*x + 72*H(R(0,0,0),x) + 184*H(R(0,0,0),x)*x + 160/3*H(
         R(0,0,0),x)*x^2 - 64*H(R(0,0,0,0),x) - 64*H(R(0,0,0,0),x)*x - 112*H(
         R(0,0,0,1),x) - 112*H(R(0,0,0,1),x)*x + 32*H(R(0,0,1),x) - 128/3*H(R(
         0,0,1),x)*x^-1 + 80*H(R(0,0,1),x)*x + 80*H(R(0,0,1,0),x) + 80*H(R(0,0
         ,1,0),x)*x + 48*H(R(0,0,1,1),x) + 48*H(R(0,0,1,1),x)*x + 296*H(R(0,1)
         ,x) + 224/9*H(R(0,1),x)*x^-1 + 348*H(R(0,1),x)*x + 512/3*H(R(0,1),x)*
         x^2 + 160*H(R(0,1),x)*z2 + 160*H(R(0,1),x)*z2*x + 208*H(R(0,1,0),x)
          + 128/3*H(R(0,1,0),x)*x^-1 + 224*H(R(0,1,0),x)*x + 64/3*H(R(0,1,0),x
         )*x^2 - 176*H(R(0,1,0,0),x) - 176*H(R(0,1,0,0),x)*x - 96*H(R(0,1,0,1)
         ,x) - 96*H(R(0,1,0,1),x)*x + 64*H(R(0,1,1),x) + 64/3*H(R(0,1,1),x)*
         x^-1 + 48*H(R(0,1,1),x)*x - 64*H(R(0,1,1,0),x) - 64*H(R(0,1,1,0),x)*x
          - 32*H(R(0,1,1,1),x) - 32*H(R(0,1,1,1),x)*x + 856/3*H(R(1),x) + 2528/
         27*H(R(1),x)*x^-1 - 140/3*H(R(1),x)*x - 8972/27*H(R(1),x)*x^2 + 320/3
         *H(R(1),x)*z2*x^-1 + 80*H(R(1),x)*z2 - 80*H(R(1),x)*z2*x - 320/3*H(R(
         1),x)*z2*x^2 + 428/3*H(R(1,0),x) + 688/9*H(R(1,0),x)*x^-1 - 284/3*H(
         R(1,0),x)*x - 1120/9*H(R(1,0),x)*x^2 - 88*H(R(1,0,0),x) - 352/3*H(R(1
         ,0,0),x)*x^-1 + 88*H(R(1,0,0),x)*x + 352/3*H(R(1,0,0),x)*x^2 - 48*H(
         R(1,0,1),x) - 64*H(R(1,0,1),x)*x^-1 + 48*H(R(1,0,1),x)*x + 64*H(R(1,0
         ,1),x)*x^2 + 28/3*H(R(1,1),x) + 64/3*H(R(1,1),x)*x^-1 - 28/3*H(R(1,1)
         ,x)*x - 64/3*H(R(1,1),x)*x^2 - 32*H(R(1,1,0),x) - 128/3*H(R(1,1,0),x)
         *x^-1 + 32*H(R(1,1,0),x)*x + 128/3*H(R(1,1,0),x)*x^2 - 16*H(R(1,1,1),
         x) - 64/3*H(R(1,1,1),x)*x^-1 + 16*H(R(1,1,1),x)*x + 64/3*H(R(1,1,1),x
         )*x^2 )

       + nf^2*cf * (  - 344/27 - 32/27*x^-1 - 376/27*x + 752/27*x^2 + 64/3*z3
          + 64/3*z3*x + 296/9*z2 + 440/9*z2*x + 32/3*z2*x^2 + 736/27*H(R(0),x)
          + 304/27*H(R(0),x)*x - 16*H(R(0),x)*x^2 - 16/3*H(R(0),x)*z2 - 16/3*
         H(R(0),x)*z2*x + 64/9*H(R(0,0),x) + 208/9*H(R(0,0),x)*x + 32/3*H(R(0,
         0),x)*x^2 - 32/3*H(R(0,0,0),x) - 32/3*H(R(0,0,0),x)*x + 16/3*H(R(0,0,
         1),x) + 16/3*H(R(0,0,1),x)*x - 296/9*H(R(0,1),x) - 440/9*H(R(0,1),x)*
         x - 32/3*H(R(0,1),x)*x^2 + 16*H(R(0,1,0),x) + 16*H(R(0,1,0),x)*x + 16/
         3*H(R(0,1,1),x) + 16/3*H(R(0,1,1),x)*x - 128/3*H(R(1),x) - 320/27*H(
         R(1),x)*x^-1 + 80/3*H(R(1),x)*x + 752/27*H(R(1),x)*x^2 + 8*H(R(1,0),x
         ) + 32/3*H(R(1,0),x)*x^-1 - 8*H(R(1,0),x)*x - 32/3*H(R(1,0),x)*x^2 + 
         8/3*H(R(1,1),x) + 32/9*H(R(1,1),x)*x^-1 - 8/3*H(R(1,1),x)*x - 32/9*H(
         R(1,1),x)*x^2 );

* small-x limits, L0 = ln x

 L pqq1tx0 =
       - 80/9*nf*cf;

 L pqq2tx0 =
       + L0^3 * (  - 64/9*nf*cf*ca )
       + L0^2 * (  - 32/9*nf*cf*ca )
       + L0 * ( 1240/27*nf*cf*ca + 64/3*z2*nf*cf*ca )
       ;

 L  pqg1txto0 = - 80/9*nf*ca
          ;
          
 L  pqg2txto0 =
       + L0^3 * ( - 64/9*nf*ca^2 )
       + L0^2 * ( - 64/9*nf*ca^2 - 32/9*nf^2*ca + 64/9*nf^2*cf )
       + L0 * ( 40*nf*ca^2 - 256/27*nf^2*ca + 512/27*nf^2*cf 
          + 64/3*z2*nf*ca^2 );

 L pgq1txto0 =
       + L0^2* ( - 16*cf*ca )
       + L0* ( - 24*cf*ca )
       + 68/9*cf*ca ;

 L  pgq2txto0 =
       + L0^4 * ( 64/3*cf*ca^2 )
       + L0^3 * ( 928/9*cf*ca^2 + 64/9*nf*cf*ca - 64/9*nf*cf^2 )
       + L0^2 * ( 1960/9*cf*ca^2 + 40*cf^2*ca + 328/9*nf*cf*ca - 64/3*nf*cf^2
          - 64*z2*cf*ca^2 - 64*z2*cf^2*ca )
       + L0 * ( 13384/27*cf*ca^2 + 244*cf^2*ca + 208*cf^3 + 1156/27*nf*cf*ca
          + 200/9*nf*cf^2 + 416*z3*cf*ca^2 - 832*z3*cf^2*ca + 128*z3*cf^3
          - 752/3*z2*cf*ca^2 + 192*z2*cf^2*ca - 192*z2*cf^3 
          - 32/3*z2*nf*cf*ca);

 L pgg1tx0 =
       + L0^2 * (  - 16*ca^2 )
       + L0 * (  - 88/3*ca^2 - 16/3*nf*ca + 32/3*nf*cf )
       - 92/9*nf*ca + 184/9*nf*cf;

 L pgg2tx0 =
       + L0^4* ( 64/3*ca^3 )
       + L0^3* ( 352/3*ca^3 + 64/3*nf*ca^2 - 320/9*nf*cf*ca )
       + L0^2* ( 3112/9*ca^3 + 1088/9*nf*ca^2 - 1856/9*nf*cf*ca + 32/9*nf^2*ca
          - 64/9*nf^2*cf - 128*z2*ca^3 )
       + L0* ( 32608/27*ca^3 + 5912/27*nf*ca^2 - 14552/27*nf*cf*ca + 32*nf*cf^2
          + 368/27*nf^2*ca - 736/27*nf^2*cf - 288*z3*ca^3 - 880/3*z2*ca^3
          - 32/3*z2*nf*ca^2 + 128/3*z2*nf*cf*ca )
       ;

* large-x limits (off-diagonal cases), L1 = ln (1-x)

 L  pqg1txto1 =

      +L1^2*(
         +4*nf*[ca-cf]
         )
      +L1*(
         +44/3*nf*[ca-cf]
         -8/3*nf^2
         +8/3*cf*nf
         );

 L  pgq1txto1 =
      +L1^2*(
         -4*cf*[ca-cf]
         )
      +L1*(
         -8*cf*[ca-cf]
         );

 L  pqg2txto1 =

      +L1^4*(
         +4/3*nf*[ca-cf]^2
         )
      +L1^3*(
         +110/9*nf*[ca-cf]^2
         -20/9*nf^2*[ca-cf]
         +20/9*cf*nf*[ca-cf]
         )
      +L1^2*(
         +631/9*nf*[ca-cf]^2
         -8*z2*nf*[ca-cf]^2
         +652/9*cf*nf*[ca-cf]
         -16*z2*cf*nf*[ca-cf]
         -172/9*nf^2*[ca-cf]
         -8/3*cf*nf^2
         +4/3*cf^2*nf
         +4/3*nf^3
         )
      +L1*(
         +4156/27*nf*[ca-cf]^2
         -1672/27*nf^2*[ca-cf]
         +40/9*nf^3
         +5914/27*cf*nf*[ca-cf]
         -392/9*cf*nf^2
         +424/9*cf^2*nf
         +16*z3*nf*[ca-cf]^2
         +96*z3*cf*nf*[ca-cf]
         -176/3*z2*nf*[ca-cf]^2
         +32/3*z2*nf^2*[ca-cf]
         -84*z2*cf*nf*[ca-cf]
         +40/3*z2*cf*nf^2
         -40/3*z2*cf^2*nf
         );

 L  pgq2txto1 =

      +L1^4*(
         +4/3*cf*[ca-cf]^2
         )
      +L1^3*(
         +50/9*cf*[ca-cf]^2
         +4/9*cf*nf*[ca-cf]
         -4/9*cf^2*[ca-cf]
         )
      +L1^2*(
         -334/9*cf*[ca-cf]^2
         +8*z2*cf*[ca-cf]^2
         -640/9*cf^2*[ca-cf]
         +16*z2*cf^2*[ca-cf]
         +52/9*cf*nf*[ca-cf]
         )
      +L1*(
         -2774/27*cf*[ca-cf]^2
         +392/27*cf*nf*[ca-cf]
         -2360/27*cf^2*[ca-cf]
         -4/3*cf^2*nf
         +4/3*cf^3
         +80*z3*cf*[ca-cf]^2
         -48*z3*cf^2*[ca-cf]
         +8/3*z2*cf*[ca-cf]^2
         -32/3*z2*cf*nf*[ca-cf]
         +148/3*z2*cf^2*[ca-cf]
         -8/3*z2*cf^2*nf
         +8/3*z2*cf^3
         );

* Mellin-space results (even or odd integer N)

L   cTphiq0N = 0;

L   cTphig0N = 1;

L   cTphiq1N =
       + delta( - 2 + N)*nf * (  - 13/6 )

       + theta( - 3 + N)*nf * ( 4*S(R(1),1 + N)*den(1 + N) - 4*S(R(1),2 + N)*
         den(2 + N) - 2*S(R(1),N)*den(N) + 4*den(1 + N) + 8*den(1 + N)^2 - 7*
         den(2 + N) - 8*den(2 + N)^2 - 4*den(N)^2 );

L   cTphig1N =
       + delta( - 2 + N)*ca * ( 73/3 )

       + delta( - 2 + N)*nf * (  - 5/2 )

       + theta( - 3 + N)*ca * ( 67/9 - 4*S(R(1), - 1 + N)*den( - 1 + N) - 4*S(
         R(1),1 + N)*den(1 + N) + 4*S(R(1),2 + N)*den(2 + N) + 11/3*S(R(1),N)
          + 4*S(R(1),N)*den(N) + 4*S(R(1,1),N) + 8*S(R(2),N) - 8*den( - 1 + N)
         ^2 + 11/3*den(1 + N) - 8*den(1 + N)^2 + 11/3*den(2 + N) + 8*den(2 + N
         )^2 + 8*den(N)^2 )

       + theta( - 3 + N)*nf * (  - 10/9 - 2/3*S(R(1),N) - 2/3*den(1 + N) - 2/3
         *den(2 + N) );

L   cTphig2N =
       + delta( - 2 + N)*ca^2 * ( 37631/54 - 110*z3 - 242/3*z2 )

       + delta( - 2 + N)*nf*ca * (  - 101635/648 - 52/3*z3 + 38/3*z2 )

       + delta( - 2 + N)*nf*cf * (  - 1141/81 + 24*z3 - 16/9*z2 )

       + delta( - 2 + N)*nf^2 * ( 1115/162 - 8/9*z2 )

       + theta( - 3 + N)*ca^2 * ( 30425/162 - 110/3*z3 + 26/9*z2 + 36*S(R(-4),
         N) + 24*S(R(-3), - 1 + N)*den( - 1 + N) + 24*S(R(-3),1 + N)*den(1 + N
         ) - 24*S(R(-3),2 + N)*den(2 + N) - 24*S(R(-3),N)*den(N) + 8*S(R(-3,1)
         ,N) - 88/3*S(R(-2), - 1 + N)*den( - 1 + N) + 32*S(R(-2), - 1 + N)*
         den( - 1 + N)^2 - 16*S(R(-2),1 + N)*den(1 + N) + 32*S(R(-2),1 + N)*
         den(1 + N)^2 + 88/3*S(R(-2),2 + N)*den(2 + N) + 16*S(R(-2),2 + N)*
         den(2 + N)^2 + 16*S(R(-2),N)*den(N) + 16*S(R(-2),N)*den(N)^2 + 24*S(
         R(-2,-2),N) + 16*S(R(-2,1), - 1 + N)*den( - 1 + N) + 16*S(R(-2,1),1
          + N)*den(1 + N) - 16*S(R(-2,1),2 + N)*den(2 + N) - 16*S(R(-2,1),N)*
         den(N) - 778/9*S(R(1), - 1 + N)*den( - 1 + N) + 48*S(R(1), - 1 + N)*
         den( - 1 + N)*z2 - 440/3*S(R(1), - 1 + N)*den( - 1 + N)^2 + 16*S(R(1)
         , - 1 + N)*den( - 1 + N)^3 - 46*S(R(1),1 + N)*den(1 + N) + 48*S(R(1),
         1 + N)*den(1 + N)*z2 - 356/3*S(R(1),1 + N)*den(1 + N)^2 + 112*S(R(1),
         1 + N)*den(1 + N)^3 + 340/3*S(R(1),2 + N)*den(2 + N) - 48*S(R(1),2 + 
         N)*den(2 + N)*z2 + 176/3*S(R(1),2 + N)*den(2 + N)^2 + 2570/27*S(R(1),
         N) - 80*S(R(1),N)*z3 - 44*S(R(1),N)*z2 + 662/9*S(R(1),N)*den(N) - 48*
         S(R(1),N)*den(N)*z2 + 60*S(R(1),N)*den(N)^2 + 96*S(R(1),N)*den(N)^3
          - 24*S(R(1,-3),N) + 32*S(R(1,-2), - 1 + N)*den( - 1 + N) + 32*S(R(1,
         -2),1 + N)*den(1 + N) - 32*S(R(1,-2),2 + N)*den(2 + N) - 32*S(R(1,-2)
         ,N)*den(N) - 16*S(R(1,-2,1),N) - 308/3*S(R(1,1), - 1 + N)*den( - 1 + 
         N) - 40*S(R(1,1), - 1 + N)*den( - 1 + N)^2 - 232/3*S(R(1,1),1 + N)*
         den(1 + N) - 8*S(R(1,1),1 + N)*den(1 + N)^2 + 352/3*S(R(1,1),2 + N)*
         den(2 + N) + 40*S(R(1,1),2 + N)*den(2 + N)^2 + 778/9*S(R(1,1),N) - 48
         *S(R(1,1),N)*z2 + 92*S(R(1,1),N)*den(N) + 72*S(R(1,1),N)*den(N)^2 - 
         32*S(R(1,1,-2),N) - 48*S(R(1,1,1), - 1 + N)*den( - 1 + N) - 48*S(R(1,
         1,1),1 + N)*den(1 + N) + 48*S(R(1,1,1),2 + N)*den(2 + N) + 176/3*S(R(
         1,1,1),N) + 48*S(R(1,1,1),N)*den(N) + 48*S(R(1,1,1,1),N) + 40*S(R(1,1
         ,2),N) - 40*S(R(1,2), - 1 + N)*den( - 1 + N) - 40*S(R(1,2),1 + N)*
         den(1 + N) + 40*S(R(1,2),2 + N)*den(2 + N) + 88/3*S(R(1,2),N) + 40*S(
         R(1,2),N)*den(N) + 40*S(R(1,2,1),N) - 24*S(R(1,3),N) - 80*S(R(2), - 1
          + N)*den( - 1 + N)^2 + 88/3*S(R(2),1 + N)*den(1 + N) - 80*S(R(2),1
          + N)*den(1 + N)^2 + 88/3*S(R(2),2 + N)*den(2 + N) + 80*S(R(2),2 + N)
         *den(2 + N)^2 + 268/3*S(R(2),N) + 80*S(R(2),N)*den(N)^2 - 8*S(R(2,-2)
         ,N) - 40*S(R(2,1), - 1 + N)*den( - 1 + N) - 40*S(R(2,1),1 + N)*den(1
          + N) + 40*S(R(2,1),2 + N)*den(2 + N) + 88/3*S(R(2,1),N) + 40*S(R(2,1
         ),N)*den(N) + 40*S(R(2,1,1),N) + 80*S(R(2,2),N) + 24*S(R(3), - 1 + N)
         *den( - 1 + N) + 24*S(R(3),1 + N)*den(1 + N) - 24*S(R(3),2 + N)*den(2
          + N) - 220/3*S(R(3),N) - 24*S(R(3),N)*den(N) - 8*S(R(3,1),N) - 124*
         S(R(4),N) + 5099/27*den( - 1 + N) + 80*den( - 1 + N)*z3 + 308/3*den(
          - 1 + N)*z2 - 2092/9*den( - 1 + N)^2 - 440/3*den( - 1 + N)^3 + 160*
         den( - 1 + N)^4 + 1858/9*den(1 + N) + 80*den(1 + N)*z3 + 92*den(1 + N
         )*z2 - 2623/9*den(1 + N)^2 - 32*den(1 + N)^2*z2 - 138*den(1 + N)^3 + 
         336*den(1 + N)^4 - 3301/27*den(2 + N) - 80*den(2 + N)*z3 - 308/3*den(
         2 + N)*z2 - 536/9*den(2 + N)^2 - 484/3*den(2 + N)^3 - 88*den(2 + N)^4
          - 2984/27*den(N) - 80*den(N)*z3 - 92*den(N)*z2 - 703/9*den(N)^2 - 32
         *den(N)^2*z2 - 266/3*den(N)^3 + 88*den(N)^4 )

       + theta( - 3 + N)*nf*ca * (  - 4112/81 - 52/3*z3 + 16/3*z2 + 176/9*S(R(
         1), - 1 + N)*den( - 1 + N) + 16/3*S(R(1), - 1 + N)*den( - 1 + N)^2 + 
         88/9*S(R(1),1 + N)*den(1 + N) + 8/3*S(R(1),1 + N)*den(1 + N)^2 - 88/3
         *S(R(1),2 + N)*den(2 + N) - 16/3*S(R(1),2 + N)*den(2 + N)^2 - 224/9*
         S(R(1),N) + 8*S(R(1),N)*z2 - 182/9*S(R(1),N)*den(N) - 8*S(R(1),N)*
         den(N)^2 + 8*S(R(1,1), - 1 + N)*den( - 1 + N) + 16/3*S(R(1,1),1 + N)*
         den(1 + N) - 32/3*S(R(1,1),2 + N)*den(2 + N) - 56/3*S(R(1,1),N) - 8*
         S(R(1,1),N)*den(N) - 32/3*S(R(1,1,1),N) - 16/3*S(R(1,2),N) - 16/3*S(
         R(2),1 + N)*den(1 + N) - 16/3*S(R(2),2 + N)*den(2 + N) - 40/3*S(R(2),
         N) - 16/3*S(R(2,1),N) + 40/3*S(R(3),N) + 358/27*den( - 1 + N) - 8*
         den( - 1 + N)*z2 + 260/9*den( - 1 + N)^2 - 16/3*den( - 1 + N)^3 - 502/
         27*den(1 + N) - 8*den(1 + N)*z2 + 238/9*den(1 + N)^2 - 4*den(1 + N)^3
          - 116/3*den(2 + N) + 8*den(2 + N)*z2 - 172/9*den(2 + N)^2 + 40/3*
         den(2 + N)^3 - 256/27*den(N) + 8*den(N)*z2 - 242/9*den(N)^2 - 4/3*
         den(N)^3 )

       + theta( - 3 + N)*nf*cf * (  - 63/2 + 24*z3 - 16/9*S(R(1), - 1 + N)*
         den( - 1 + N) + 32/3*S(R(1), - 1 + N)*den( - 1 + N)^2 - 50/3*S(R(1),1
          + N)*den(1 + N) + 8*S(R(1),1 + N)*den(1 + N)^2 - 24*S(R(1),1 + N)*
         den(1 + N)^3 + 88/9*S(R(1),2 + N)*den(2 + N) - 2*S(R(1),N) + 26/3*S(
         R(1),N)*den(N) + 12*S(R(1),N)*den(N)^2 - 24*S(R(1),N)*den(N)^3 + 16/3
         *S(R(1,1), - 1 + N)*den( - 1 + N) - 4*S(R(1,1),1 + N)*den(1 + N) - 8*
         S(R(1,1),1 + N)*den(1 + N)^2 - 16/3*S(R(1,1),2 + N)*den(2 + N) + 4*S(
         R(1,1),N)*den(N) - 8*S(R(1,1),N)*den(N)^2 - 928/27*den( - 1 + N) - 16/
         3*den( - 1 + N)*z2 + 152/9*den( - 1 + N)^2 + 32/3*den( - 1 + N)^3 - 
         241/9*den(1 + N) + 4*den(1 + N)*z2 + 72*den(1 + N)^2 + 8*den(1 + N)^2
         *z2 + 22*den(1 + N)^3 - 44*den(1 + N)^4 + 2017/27*den(2 + N) + 16/3*
         den(2 + N)*z2 + 328/9*den(2 + N)^2 + 32/3*den(2 + N)^3 - 230/9*den(N)
          - 4*den(N)*z2 + 56*den(N)^2 + 8*den(N)^2*z2 + 14*den(N)^3 - 44*den(N
         )^4 )

       + theta( - 3 + N)*nf^2 * ( 100/81 - 8/9*z2 + 8/9*S(R(1),1 + N)*den(1 + 
         N) + 8/9*S(R(1),2 + N)*den(2 + N) + 40/27*S(R(1),N) + 8/9*S(R(1,1),N)
          + 40/27*den(1 + N) + 40/27*den(2 + N) );

L   cTphiq2N =
       + delta( - 2 + N)*nf*ca * (  - 58325/648 + 40/3*z3 + 50/3*z2 )

       + delta( - 2 + N)*nf*cf * (  - 2396/81 + 16/9*z2 )

       + delta( - 2 + N)*nf^2 * ( 1933/162 - 16/9*z2 )

       + theta( - 3 + N)*nf*ca * (  - 40*S(R(-3),1 + N)*den(1 + N) + 40*S(R(-3
         ),2 + N)*den(2 + N) + 20*S(R(-3),N)*den(N) + 16/3*S(R(-2), - 1 + N)*
         den( - 1 + N) + 24*S(R(-2),1 + N)*den(1 + N) - 32*S(R(-2),1 + N)*den(
         1 + N)^2 - 64/3*S(R(-2),2 + N)*den(2 + N) + 16*S(R(-2),2 + N)*den(2
          + N)^2 - 8*S(R(-2),N)*den(N) + 8*S(R(-2),N)*den(N)^2 - 16*S(R(-2,1),
         1 + N)*den(1 + N) + 16*S(R(-2,1),2 + N)*den(2 + N) + 8*S(R(-2,1),N)*
         den(N) - 8/3*S(R(1), - 1 + N)*den( - 1 + N) + 32/3*S(R(1), - 1 + N)*
         den( - 1 + N)^2 + 818/9*S(R(1),1 + N)*den(1 + N) - 32*S(R(1),1 + N)*
         den(1 + N)*z2 + 212/3*S(R(1),1 + N)*den(1 + N)^2 - 72*S(R(1),1 + N)*
         den(1 + N)^3 - 1016/9*S(R(1),2 + N)*den(2 + N) + 32*S(R(1),2 + N)*
         den(2 + N)*z2 - 60*S(R(1),2 + N)*den(2 + N)^2 - 40*S(R(1),2 + N)*den(
         2 + N)^3 - 127/9*S(R(1),N)*den(N) + 16*S(R(1),N)*den(N)*z2 - 10/3*S(
         R(1),N)*den(N)^2 - 44*S(R(1),N)*den(N)^3 + 16/3*S(R(1,1), - 1 + N)*
         den( - 1 + N) + 212/3*S(R(1,1),1 + N)*den(1 + N) + 16*S(R(1,1),1 + N)
         *den(1 + N)^2 - 80*S(R(1,1),2 + N)*den(2 + N) - 48*S(R(1,1),2 + N)*
         den(2 + N)^2 - 10/3*S(R(1,1),N)*den(N) - 32*S(R(1,1),N)*den(N)^2 + 40
         *S(R(1,1,1),1 + N)*den(1 + N) - 40*S(R(1,1,1),2 + N)*den(2 + N) - 20*
         S(R(1,1,1),N)*den(N) + 16*S(R(1,2),1 + N)*den(1 + N) - 16*S(R(1,2),2
          + N)*den(2 + N) - 8*S(R(1,2),N)*den(N) + 4/3*S(R(2),1 + N)*den(1 + N
         ) + 24*S(R(2),1 + N)*den(1 + N)^2 - 4/3*S(R(2),2 + N)*den(2 + N) - 24
         *S(R(2),2 + N)*den(2 + N)^2 + 22/3*S(R(2),N)*den(N) - 12*S(R(2),N)*
         den(N)^2 + 16*S(R(2,1),1 + N)*den(1 + N) - 16*S(R(2,1),2 + N)*den(2
          + N) - 8*S(R(2,1),N)*den(N) - 32*S(R(3),1 + N)*den(1 + N) + 32*S(R(3
         ),2 + N)*den(2 + N) + 16*S(R(3),N)*den(N) - 296/27*den( - 1 + N) - 16/
         3*den( - 1 + N)*z2 - 16/3*den( - 1 + N)^2 + 64/3*den( - 1 + N)^3 + 74/
         27*den(1 + N) - 80*den(1 + N)*z3 - 320/3*den(1 + N)*z2 + 2810/9*den(1
          + N)^2 + 16*den(1 + N)^2*z2 + 212/3*den(1 + N)^3 - 248*den(1 + N)^4
          - 695/18*den(2 + N) + 80*den(2 + N)*z3 + 116*den(2 + N)*z2 - 194/3*
         den(2 + N)^2 + 16*den(2 + N)^2*z2 + 116/3*den(2 + N)^3 - 2590/27*den(
         N) + 40*den(N)*z3 + 76/3*den(N)*z2 - 196/9*den(N)^2 + 16*den(N)^2*z2
          + 8/3*den(N)^3 - 44*den(N)^4 )

       + theta( - 3 + N)*nf*cf * ( 16*S(R(-3),1 + N)*den(1 + N) - 16*S(R(-3),2
          + N)*den(2 + N) - 8*S(R(-3),N)*den(N) - 16*S(R(-2),1 + N)*den(1 + N)
          - 32*S(R(-2),2 + N)*den(2 + N)^2 + 16*S(R(-2),N)*den(N) - 16*S(R(-2)
         ,N)*den(N)^2 + 36*S(R(1),1 + N)*den(1 + N) - 16*S(R(1),1 + N)*den(1
          + N)*z2 + 16*S(R(1),1 + N)*den(1 + N)^2 - 16*S(R(1),1 + N)*den(1 + N
         )^3 - 48*S(R(1),2 + N)*den(2 + N) + 16*S(R(1),2 + N)*den(2 + N)*z2 - 
         4*S(R(1),2 + N)*den(2 + N)^2 + 40*S(R(1),2 + N)*den(2 + N)^3 + S(R(1)
         ,N)*den(N) + 8*S(R(1),N)*den(N)*z2 - 24*S(R(1),N)*den(N)^2 + 8*S(R(1)
         ,N)*den(N)^3 - 32*S(R(1,-2),1 + N)*den(1 + N) + 32*S(R(1,-2),2 + N)*
         den(2 + N) + 16*S(R(1,-2),N)*den(N) + 36*S(R(1,1),1 + N)*den(1 + N)
          - 40*S(R(1,1),2 + N)*den(2 + N) + 8*S(R(1,1),2 + N)*den(2 + N)^2 - 
         20*S(R(1,1),N)*den(N) + 8*S(R(1,1,1),1 + N)*den(1 + N) - 8*S(R(1,1,1)
         ,2 + N)*den(2 + N) - 4*S(R(1,1,1),N)*den(N) + 24*S(R(1,2),1 + N)*den(
         1 + N) - 24*S(R(1,2),2 + N)*den(2 + N) - 12*S(R(1,2),N)*den(N) + 36*
         S(R(2),1 + N)*den(1 + N) + 56*S(R(2),1 + N)*den(1 + N)^2 - 60*S(R(2),
         2 + N)*den(2 + N) - 56*S(R(2),2 + N)*den(2 + N)^2 - 6*S(R(2),N)*den(N
         ) - 28*S(R(2),N)*den(N)^2 + 24*S(R(2,1),1 + N)*den(1 + N) - 24*S(R(2,
         1),2 + N)*den(2 + N) - 12*S(R(2,1),N)*den(N) + 8*S(R(3),1 + N)*den(1
          + N) - 8*S(R(3),2 + N)*den(2 + N) - 4*S(R(3),N)*den(N) - 71*den(1 + 
         N) - 8*den(1 + N)*z2 - 47*den(1 + N)^2 + 8*den(1 + N)^2*z2 - 80*den(1
          + N)^3 - 44*den(1 + N)^4 + 155/2*den(2 + N) + 98*den(2 + N)^2 - 16*
         den(2 + N)^2*z2 + 104*den(2 + N)^3 + 88*den(2 + N)^4 + 62*den(N) + 2*
         den(N)*z2 + 10*den(N)^2 - 4*den(N)^2*z2 - 7*den(N)^3 + 22*den(N)^4 )

       + theta( - 3 + N)*nf^2 * (  - 116/9*S(R(1),1 + N)*den(1 + N) - 8/3*S(R(
         1),1 + N)*den(1 + N)^2 + 116/9*S(R(1),2 + N)*den(2 + N) + 8/3*S(R(1),
         2 + N)*den(2 + N)^2 + 58/9*S(R(1),N)*den(N) + 4/3*S(R(1),N)*den(N)^2
          - 8/3*S(R(1,1),1 + N)*den(1 + N) + 8/3*S(R(1,1),2 + N)*den(2 + N) + 
         4/3*S(R(1,1),N)*den(N) + 8/3*S(R(2),1 + N)*den(1 + N) - 8/3*S(R(2),2
          + N)*den(2 + N) - 4/3*S(R(2),N)*den(N) - 392/27*den(1 + N) + 32/3*
         den(1 + N)*z2 - 224/9*den(1 + N)^2 - 8/3*den(1 + N)^3 + 833/27*den(2
          + N) - 32/3*den(2 + N)*z2 + 212/9*den(2 + N)^2 + 8/3*den(2 + N)^3 + 
         112/27*den(N) - 16/3*den(N)*z2 + 136/9*den(N)^2 + 4/3*den(N)^3 );

L   gTqq1m =
       + theta( - 3 + N)*cf*ca * (  - 17/6 - 8*S(R(-3),N) + 8*S(R(-2),1 + N)*
         den(1 + N) - 8*S(R(-2),N)*den(N) + 268/9*S(R(1),N) + 16*S(R(1,-2),N)
          - 44/3*S(R(2),N) + 8*S(R(3),N) + 446/9*den(1 + N) + 2/3*den(1 + N)^2
          - 446/9*den(N) + 46/3*den(N)^2 - 8*den(N)^3 )

       + theta( - 3 + N)*cf^2 * (  - 3/2 + 24*z2 + 16*S(R(-3),N) - 16*S(R(-2),
         1 + N)*den(1 + N) + 16*S(R(-2),N)*den(N) + 8*S(R(1),1 + N)*den(1 + N)
         ^2 - 32*S(R(1),N)*z2 - 8*S(R(1),N)*den(N)^2 - 32*S(R(1,-2),N) + 16*S(
         R(1,2),N) + 8*S(R(2),1 + N)*den(1 + N) - 12*S(R(2),N) - 8*S(R(2),N)*
         den(N) + 16*S(R(2,1),N) - 32*S(R(3),N) - 36*den(1 + N) - 16*den(1 + N
         )*z2 - 20*den(1 + N)^2 - 12*den(1 + N)^3 + 36*den(N) + 16*den(N)*z2
          - 16*den(N)^2 + 20*den(N)^3 )

       + theta( - 3 + N)*nf*cf * ( 1/3 - 40/9*S(R(1),N) + 8/3*S(R(2),N) - 44/9
         *den(1 + N) + 4/3*den(1 + N)^2 + 44/9*den(N) - 4/3*den(N)^2 );

L   gTqq2m =
       + theta( - 3 + N)*fl02*[dabc^2/n] * ( 512/3*S(R(-3), - 1 + N)*den( - 1
          + N) + 64*S(R(-3),1 + N)*den(1 + N) - 128*S(R(-3),1 + N)*den(1 + N)^
         2 - 512/3*S(R(-3),2 + N)*den(2 + N) - 64*S(R(-3),N)*den(N) - 128*S(R(
         -3),N)*den(N)^2 + 832/3*S(R(-2),1 + N)*den(1 + N) - 192*S(R(-2),1 + N
         )*den(1 + N)^2 - 128*S(R(-2),1 + N)*den(1 + N)^3 - 512/3*S(R(-2),2 + 
         N)*den(2 + N)^2 - 832/3*S(R(-2),N)*den(N) - 64*S(R(-2),N)*den(N)^2 - 
         128*S(R(-2),N)*den(N)^3 - 512/3*S(R(-2,1), - 1 + N)*den( - 1 + N) - 
         256*S(R(-2,1),1 + N)*den(1 + N) + 512/3*S(R(-2,1),2 + N)*den(2 + N)
          + 256*S(R(-2,1),N)*den(N) + 2912/3*S(R(1),1 + N)*den(1 + N) + 1312/3
         *S(R(1),1 + N)*den(1 + N)^2 + 288*S(R(1),1 + N)*den(1 + N)^3 + 192*S(
         R(1),1 + N)*den(1 + N)^4 + 512/3*S(R(1),2 + N)*den(2 + N)^3 - 2912/3*
         S(R(1),N)*den(N) + 1312/3*S(R(1),N)*den(N)^2 - 32*S(R(1),N)*den(N)^3
          + 192*S(R(1),N)*den(N)^4 - 512/3*S(R(1,-2), - 1 + N)*den( - 1 + N)
          + 128*S(R(1,-2),1 + N)*den(1 + N) + 256*S(R(1,-2),1 + N)*den(1 + N)^
         2 + 512/3*S(R(1,-2),2 + N)*den(2 + N) - 128*S(R(1,-2),N)*den(N) + 256
         *S(R(1,-2),N)*den(N)^2 - 96*S(R(3),1 + N)*den(1 + N) - 64*S(R(3),1 + 
         N)*den(1 + N)^2 + 96*S(R(3),N)*den(N) - 64*S(R(3),N)*den(N)^2 + 6400/
         3*den(1 + N) + 96*den(1 + N)^2 - 928/3*den(1 + N)^3 - 512/3*den(2 + N
         )^4 - 6400/3*den(N) + 3200/3*den(N)^2 - 1216/3*den(N)^3 - 64*den(N)^4
          - 128*den(N)^5 )

       + theta( - 3 + N)*cf*ca^2 * ( 1657/36 - 60*z3 + 32*S(R(-5),N) - 48*S(R(
         -4),1 + N)*den(1 + N) + 248/3*S(R(-4),N) + 48*S(R(-4),N)*den(N) - 64*
         S(R(-4,1),N) + 56/3*S(R(-3),1 + N)*den(1 + N) - 88*S(R(-3),1 + N)*
         den(1 + N)^2 - 1072/9*S(R(-3),N) - 56/3*S(R(-3),N)*den(N) + 40*S(R(-3
         ),N)*den(N)^2 + 32*S(R(-3,-2),N) + 128*S(R(-3,1),1 + N)*den(1 + N) + 
         176/3*S(R(-3,1),N) - 128*S(R(-3,1),N)*den(N) + 1312/9*S(R(-2),1 + N)*
         den(1 + N) - 376/3*S(R(-2),1 + N)*den(1 + N)^2 - 8*S(R(-2),1 + N)*
         den(1 + N)^3 + 24*S(R(-2),N) - 96*S(R(-2),N)*z3 - 1312/9*S(R(-2),N)*
         den(N) - 8/3*S(R(-2),N)*den(N)^2 + 24*S(R(-2),N)*den(N)^3 - 32*S(R(-2
         ,-3),N) - 96*S(R(-2,-2),1 + N)*den(1 + N) + 48*S(R(-2,-2),N) + 96*S(
         R(-2,-2),N)*den(N) - 64*S(R(-2,-2,1),N) - 656/3*S(R(-2,1),1 + N)*den(
         1 + N) + 96*S(R(-2,1),1 + N)*den(1 + N)^2 + 656/3*S(R(-2,1),N)*den(N)
          - 160*S(R(-2,1),N)*den(N)^2 + 128*S(R(-2,1,-2),N) - 592/3*S(R(1),1
          + N)*den(1 + N) - 224/3*S(R(1),1 + N)*den(1 + N)^2 + 188*S(R(1),1 + 
         N)*den(1 + N)^3 - 36*S(R(1),1 + N)*den(1 + N)^4 + 490/3*S(R(1),N) + 
         592/3*S(R(1),N)*den(N) - 224/3*S(R(1),N)*den(N)^2 + 92/3*S(R(1),N)*
         den(N)^3 - 4*S(R(1),N)*den(N)^4 - 96*S(R(1,-4),N) + 128*S(R(1,-3),1
          + N)*den(1 + N) - 176/3*S(R(1,-3),N) - 128*S(R(1,-3),N)*den(N) + 256
         *S(R(1,-3,1),N) + 64*S(R(1,-2),1 + N)*den(1 + N) + 80*S(R(1,-2),1 + N
         )*den(1 + N)^2 + 2144/9*S(R(1,-2),N) - 64*S(R(1,-2),N)*den(N) + 80*S(
         R(1,-2),N)*den(N)^2 - 192*S(R(1,-2,-2),N) - 256*S(R(1,-2,1),1 + N)*
         den(1 + N) - 352/3*S(R(1,-2,1),N) + 256*S(R(1,-2,1),N)*den(N) + 256*
         S(R(1,1,-3),N) - 512*S(R(1,1,-2,1),N) - 128*S(R(1,1,3),N) - 64*S(R(1,
         3),1 + N)*den(1 + N) - 88*S(R(1,3),N) + 64*S(R(1,3),N)*den(N) + 128*
         S(R(1,3,1),N) + 96*S(R(1,4),N) - 4172/27*S(R(2),N) - 128*S(R(2,-3),N)
          - 176/3*S(R(2,-2),N) + 256*S(R(2,-2,1),N) + 64*S(R(2,3),N) - 76*S(R(
         3),1 + N)*den(1 + N) + 28*S(R(3),1 + N)*den(1 + N)^2 + 1556/9*S(R(3),
         N) + 76*S(R(3),N)*den(N) - 36*S(R(3),N)*den(N)^2 - 32*S(R(3,-2),N) + 
         64*S(R(3,1),1 + N)*den(1 + N) + 88/3*S(R(3,1),N) - 64*S(R(3,1),N)*
         den(N) + 48*S(R(4),1 + N)*den(1 + N) - 248/3*S(R(4),N) - 48*S(R(4),N)
         *den(N) - 32*S(R(4,1),N) - 32*S(R(5),N) + 5333/27*den(1 + N) - 48*
         den(1 + N)*z3 - 2266/27*den(1 + N)^2 - 48*den(1 + N)^2*z3 - 238/9*
         den(1 + N)^3 - 5333/27*den(N) + 48*den(N)*z3 + 3442/27*den(N)^2 - 48*
         den(N)^2*z3 - 162*den(N)^3 + 80/3*den(N)^4 + 24*den(N)^5 )

       + theta( - 3 + N)*cf^2*ca * (  - 151/4 + 4*z3 + 604/3*z2 + 48*z2^2 + 96
         *S(R(-5),N) - 16*S(R(-4),1 + N)*den(1 + N) - 280/3*S(R(-4),N) + 16*S(
         R(-4),N)*den(N) + 128*S(R(-4,1),N) - 280/3*S(R(-3),1 + N)*den(1 + N)
          + 176*S(R(-3),1 + N)*den(1 + N)^2 + 2144/9*S(R(-3),N) + 64*S(R(-3),N
         )*z2 + 280/3*S(R(-3),N)*den(N) - 48*S(R(-3),N)*den(N)^2 - 32*S(R(-3,
         -2),N) - 384*S(R(-3,1),1 + N)*den(1 + N) - 496/3*S(R(-3,1),N) + 384*
         S(R(-3,1),N)*den(N) - 32*S(R(-3,2),N) - 3056/9*S(R(-2),1 + N)*den(1
          + N) - 64*S(R(-2),1 + N)*den(1 + N)*z2 + 992/3*S(R(-2),1 + N)*den(1
          + N)^2 - 64*S(R(-2),1 + N)*den(1 + N)^3 - 72*S(R(-2),N) + 288*S(R(-2
         ),N)*z3 + 3056/9*S(R(-2),N)*den(N) + 64*S(R(-2),N)*den(N)*z2 - 80/3*
         S(R(-2),N)*den(N)^2 + 160*S(R(-2,-3),N) + 256*S(R(-2,-2),1 + N)*den(1
          + N) - 96*S(R(-2,-2),N) - 256*S(R(-2,-2),N)*den(N) + 128*S(R(-2,-2,1
         ),N) + 2032/3*S(R(-2,1),1 + N)*den(1 + N) - 352*S(R(-2,1),1 + N)*den(
         1 + N)^2 - 2032/3*S(R(-2,1),N)*den(N) + 480*S(R(-2,1),N)*den(N)^2 - 
         448*S(R(-2,1,-2),N) + 32*S(R(-2,2),1 + N)*den(1 + N) - 32*S(R(-2,2),N
         )*den(N) + 2008/3*S(R(1),1 + N)*den(1 + N) + 192*S(R(1),1 + N)*den(1
          + N)*z3 + 4792/9*S(R(1),1 + N)*den(1 + N)^2 - 1672/3*S(R(1),1 + N)*
         den(1 + N)^3 + 96*S(R(1),1 + N)*den(1 + N)^4 + 272/3*S(R(1),N)*z3 - 
         4288/9*S(R(1),N)*z2 - 64*S(R(1),N)*z2^2 - 2008/3*S(R(1),N)*den(N) - 
         192*S(R(1),N)*den(N)*z3 + 152/9*S(R(1),N)*den(N)^2 + 8*S(R(1),N)*den(
         N)^3 - 64*S(R(1),N)*den(N)^4 - 32*S(R(1,-4),N) - 320*S(R(1,-3),1 + N)
         *den(1 + N) - 80/3*S(R(1,-3),N) + 320*S(R(1,-3),N)*den(N) - 768*S(R(1
         ,-3,1),N) - 224*S(R(1,-2),1 + N)*den(1 + N) - 192*S(R(1,-2),1 + N)*
         den(1 + N)^2 - 4288/9*S(R(1,-2),N) - 128*S(R(1,-2),N)*z2 + 224*S(R(1,
         -2),N)*den(N) - 320*S(R(1,-2),N)*den(N)^2 + 512*S(R(1,-2,-2),N) + 896
         *S(R(1,-2,1),1 + N)*den(1 + N) + 992/3*S(R(1,-2,1),N) - 896*S(R(1,-2,
         1),N)*den(N) + 64*S(R(1,-2,2),N) + 384*S(R(1,1),N)*z3 - 640*S(R(1,1,
         -3),N) + 1792*S(R(1,1,-2,1),N) + 256*S(R(1,1,3),N) + 2144/9*S(R(1,2),
         N) + 128*S(R(1,2,-2),N) + 128*S(R(1,3),1 + N)*den(1 + N) + 96*S(R(1,3
         ),N) - 128*S(R(1,3),N)*den(N) - 256*S(R(1,3,1),N) - 160*S(R(1,4),N)
          + 2320/9*S(R(2),1 + N)*den(1 + N) - 80/3*S(R(2),1 + N)*den(1 + N)^2
          - 302/3*S(R(2),N) - 192*S(R(2),N)*z3 + 352/3*S(R(2),N)*z2 - 2320/9*
         S(R(2),N)*den(N) + 272/3*S(R(2),N)*den(N)^2 - 32*S(R(2),N)*den(N)^3
          + 224*S(R(2,-3),N) + 64*S(R(2,-2),1 + N)*den(1 + N) + 208/3*S(R(2,-2
         ),N) - 64*S(R(2,-2),N)*den(N) - 832*S(R(2,-2,1),N) + 2144/9*S(R(2,1),
         N) + 128*S(R(2,1,-2),N) - 352/3*S(R(2,2),N) - 96*S(R(2,3),N) + 112*S(
         R(3),1 + N)*den(1 + N) - 16*S(R(3),1 + N)*den(1 + N)^2 - 3640/9*S(R(3
         ),N) - 64*S(R(3),N)*z2 - 112*S(R(3),N)*den(N) + 80*S(R(3),N)*den(N)^2
          - 96*S(R(3,-2),N) - 128*S(R(3,1),1 + N)*den(1 + N) - 640/3*S(R(3,1),
         N) + 128*S(R(3,1),N)*den(N) + 32*S(R(3,2),N) - 80*S(R(4),1 + N)*den(1
          + N) + 808/3*S(R(4),N) + 80*S(R(4),N)*den(N) + 160*S(R(4,1),N) - 96*
         S(R(5),N) + 1516/3*den(1 + N) + 856/3*den(1 + N)*z3 - 4640/9*den(1 + 
         N)*z2 - 32*den(1 + N)*z2^2 - 1798/9*den(1 + N)^2 - 16/3*den(1 + N)^2*
         z2 - 776/3*den(1 + N)^3 + 36*den(1 + N)^4 - 1516/3*den(N) - 856/3*
         den(N)*z3 + 4640/9*den(N)*z2 + 32*den(N)*z2^2 - 92/9*den(N)^2 + 192*
         den(N)^2*z3 - 368/3*den(N)^2*z2 + 4504/9*den(N)^3 + 64*den(N)^3*z2 - 
         436/3*den(N)^4 + 32*den(N)^5 )

       + theta( - 3 + N)*cf^3 * (  - 29/2 - 120*z3 + 12*z2 - 288*z2^2 - 320*S(
         R(-5),N) + 224*S(R(-4),1 + N)*den(1 + N) - 144*S(R(-4),N) - 224*S(R(
         -4),N)*den(N) + 112*S(R(-3),1 + N)*den(1 + N) - 128*S(R(-3),N)*z2 - 
         112*S(R(-3),N)*den(N) - 64*S(R(-3),N)*den(N)^2 - 64*S(R(-3,-2),N) + 
         256*S(R(-3,1),1 + N)*den(1 + N) + 96*S(R(-3,1),N) - 256*S(R(-3,1),N)*
         den(N) + 64*S(R(-3,2),N) + 96*S(R(-2),1 + N)*den(1 + N) + 128*S(R(-2)
         ,1 + N)*den(1 + N)*z2 - 160*S(R(-2),1 + N)*den(1 + N)^2 + 160*S(R(-2)
         ,1 + N)*den(1 + N)^3 + 48*S(R(-2),N) - 192*S(R(-2),N)*z3 - 96*S(R(-2)
         ,N)*den(N) - 128*S(R(-2),N)*den(N)*z2 + 64*S(R(-2),N)*den(N)^2 - 96*
         S(R(-2),N)*den(N)^3 - 192*S(R(-2,-3),N) - 128*S(R(-2,-2),1 + N)*den(1
          + N) + 128*S(R(-2,-2),N)*den(N) - 480*S(R(-2,1),1 + N)*den(1 + N) + 
         320*S(R(-2,1),1 + N)*den(1 + N)^2 + 480*S(R(-2,1),N)*den(N) - 320*S(
         R(-2,1),N)*den(N)^2 + 384*S(R(-2,1,-2),N) - 64*S(R(-2,2),1 + N)*den(1
          + N) + 64*S(R(-2,2),N)*den(N) - 400*S(R(1),1 + N)*den(1 + N) - 384*
         S(R(1),1 + N)*den(1 + N)*z3 - 300*S(R(1),1 + N)*den(1 + N)^2 - 128*S(
         R(1),1 + N)*den(1 + N)^2*z2 + 256*S(R(1),1 + N)*den(1 + N)^3 - 240*S(
         R(1),1 + N)*den(1 + N)^4 + 288*S(R(1),N)*z3 + 384*S(R(1),N)*z2^2 + 
         400*S(R(1),N)*den(N) + 384*S(R(1),N)*den(N)*z3 - 12*S(R(1),N)*den(N)^
         2 + 128*S(R(1),N)*den(N)^2*z2 - 64*S(R(1),N)*den(N)^3 + 208*S(R(1),N)
         *den(N)^4 + 448*S(R(1,-4),N) + 128*S(R(1,-3),1 + N)*den(1 + N) + 288*
         S(R(1,-3),N) - 128*S(R(1,-3),N)*den(N) + 512*S(R(1,-3,1),N) + 192*S(
         R(1,-2),1 + N)*den(1 + N) + 64*S(R(1,-2),1 + N)*den(1 + N)^2 + 256*S(
         R(1,-2),N)*z2 - 192*S(R(1,-2),N)*den(N) + 320*S(R(1,-2),N)*den(N)^2
          - 256*S(R(1,-2,-2),N) - 768*S(R(1,-2,1),1 + N)*den(1 + N) - 192*S(R(
         1,-2,1),N) + 768*S(R(1,-2,1),N)*den(N) - 128*S(R(1,-2,2),N) + 64*S(R(
         1,1),1 + N)*den(1 + N)^3 - 768*S(R(1,1),N)*z3 - 64*S(R(1,1),N)*den(N)
         ^3 + 256*S(R(1,1,-3),N) - 1536*S(R(1,1,-2,1),N) + 64*S(R(1,2),1 + N)*
         den(1 + N)^2 - 256*S(R(1,2),N)*z2 - 64*S(R(1,2),N)*den(N)^2 - 256*S(
         R(1,2,-2),N) + 128*S(R(1,2,2),N) - 192*S(R(1,3),N) + 256*S(R(1,3,1),N
         ) - 256*S(R(1,4),N) - 144*S(R(2),1 + N)*den(1 + N) - 128*S(R(2),1 + N
         )*den(1 + N)*z2 - 88*S(R(2),1 + N)*den(1 + N)^2 - 128*S(R(2),1 + N)*
         den(1 + N)^3 - 6*S(R(2),N) + 384*S(R(2),N)*z3 + 192*S(R(2),N)*z2 + 
         144*S(R(2),N)*den(N) + 128*S(R(2),N)*den(N)*z2 - 56*S(R(2),N)*den(N)^
         2 + 128*S(R(2),N)*den(N)^3 + 64*S(R(2,-3),N) - 128*S(R(2,-2),1 + N)*
         den(1 + N) + 96*S(R(2,-2),N) + 128*S(R(2,-2),N)*den(N) + 640*S(R(2,-2
         ,1),N) + 64*S(R(2,1),1 + N)*den(1 + N)^2 - 256*S(R(2,1),N)*z2 - 64*S(
         R(2,1),N)*den(N)^2 - 256*S(R(2,1,-2),N) + 128*S(R(2,1,2),N) + 64*S(R(
         2,2),1 + N)*den(1 + N) - 96*S(R(2,2),N) - 64*S(R(2,2),N)*den(N) + 128
         *S(R(2,2,1),N) - 192*S(R(2,3),N) - 96*S(R(3),1 + N)*den(1 + N) - 144*
         S(R(3),1 + N)*den(1 + N)^2 + 52*S(R(3),N) + 384*S(R(3),N)*z2 + 96*S(
         R(3),N)*den(N) + 48*S(R(3),N)*den(N)^2 + 320*S(R(3,-2),N) + 128*S(R(3
         ,1),1 + N)*den(1 + N) - 128*S(R(3,1),N)*den(N) + 128*S(R(3,1,1),N) - 
         256*S(R(3,2),N) - 128*S(R(4),1 + N)*den(1 + N) + 288*S(R(4),N) + 128*
         S(R(4),N)*den(N) - 448*S(R(4,1),N) + 448*S(R(5),N) - 302*den(1 + N)
          - 144*den(1 + N)*z3 + 288*den(1 + N)*z2 + 192*den(1 + N)*z2^2 + 114*
         den(1 + N)^2 + 192*den(1 + N)^2*z3 + 176*den(1 + N)^2*z2 + 228*den(1
          + N)^3 + 192*den(1 + N)^3*z2 + 240*den(1 + N)^4 + 112*den(1 + N)^5
          + 302*den(N) + 144*den(N)*z3 - 288*den(N)*z2 - 192*den(N)*z2^2 + 64*
         den(N)^2 - 192*den(N)^2*z3 + 112*den(N)^2*z2 - 224*den(N)^3 - 192*
         den(N)^3*z2 + 96*den(N)^4 - 176*den(N)^5 )

       + theta( - 3 + N)*nf*cf*ca * (  - 20 + 24*z3 - 32/3*S(R(-4),N) + 16/3*
         S(R(-3),1 + N)*den(1 + N) + 160/9*S(R(-3),N) - 16/3*S(R(-3),N)*den(N)
          - 32/3*S(R(-3,1),N) - 256/9*S(R(-2),1 + N)*den(1 + N) + 16/3*S(R(-2)
         ,1 + N)*den(1 + N)^2 + 256/9*S(R(-2),N)*den(N) - 16/3*S(R(-2),N)*den(
         N)^2 + 32/3*S(R(-2,1),1 + N)*den(1 + N) - 32/3*S(R(-2,1),N)*den(N) + 
         16/3*S(R(1),1 + N)*den(1 + N) + 8/3*S(R(1),1 + N)*den(1 + N)^2 - 8*S(
         R(1),1 + N)*den(1 + N)^3 - 836/27*S(R(1),N) - 32*S(R(1),N)*z3 - 16/3*
         S(R(1),N)*den(N) + 8/3*S(R(1),N)*den(N)^2 - 8/3*S(R(1),N)*den(N)^3 + 
         32/3*S(R(1,-3),N) - 320/9*S(R(1,-2),N) + 64/3*S(R(1,-2,1),N) + 16*S(
         R(1,3),N) + 1336/27*S(R(2),N) + 32/3*S(R(2,-2),N) + 8*S(R(3),1 + N)*
         den(1 + N) - 112/3*S(R(3),N) - 8*S(R(3),N)*den(N) - 16/3*S(R(3,1),N)
          + 32/3*S(R(4),N) - 3938/27*den(1 + N) - 16*den(1 + N)*z3 + 716/27*
         den(1 + N)^2 + 32/9*den(1 + N)^3 + 3938/27*den(N) + 16*den(N)*z3 - 
         2252/27*den(N)^2 + 392/9*den(N)^3 - 32/3*den(N)^4 )

       + theta( - 3 + N)*nf*cf^2 * ( 23 + 8*z3 - 88/3*z2 + 64/3*S(R(-4),N) - 
         32/3*S(R(-3),1 + N)*den(1 + N) - 320/9*S(R(-3),N) + 32/3*S(R(-3),N)*
         den(N) + 64/3*S(R(-3,1),N) + 512/9*S(R(-2),1 + N)*den(1 + N) - 32/3*
         S(R(-2),1 + N)*den(1 + N)^2 - 512/9*S(R(-2),N)*den(N) + 32/3*S(R(-2),
         N)*den(N)^2 - 64/3*S(R(-2,1),1 + N)*den(1 + N) + 64/3*S(R(-2,1),N)*
         den(N) - 64/3*S(R(1),1 + N)*den(1 + N) - 352/9*S(R(1),1 + N)*den(1 + 
         N)^2 + 64/3*S(R(1),1 + N)*den(1 + N)^3 - 110/3*S(R(1),N) - 32/3*S(R(1
         ),N)*z3 + 640/9*S(R(1),N)*z2 + 64/3*S(R(1),N)*den(N) + 160/9*S(R(1),N
         )*den(N)^2 - 64/3*S(R(1,-3),N) + 640/9*S(R(1,-2),N) - 128/3*S(R(1,-2,
         1),N) - 320/9*S(R(1,2),N) - 256/9*S(R(2),1 + N)*den(1 + N) + 32/3*S(
         R(2),1 + N)*den(1 + N)^2 + 68/3*S(R(2),N) - 64/3*S(R(2),N)*z2 + 256/9
         *S(R(2),N)*den(N) - 32/3*S(R(2),N)*den(N)^2 - 64/3*S(R(2,-2),N) - 320/
         9*S(R(2,1),N) + 64/3*S(R(2,2),N) + 496/9*S(R(3),N) + 64/3*S(R(3,1),N)
          - 160/3*S(R(4),N) + 217/3*den(1 + N) - 16/3*den(1 + N)*z3 + 512/9*
         den(1 + N)*z2 + 400/9*den(1 + N)^2 - 32/3*den(1 + N)^2*z2 + 32/3*den(
         1 + N)^3 - 24*den(1 + N)^4 - 217/3*den(N) + 16/3*den(N)*z3 - 512/9*
         den(N)*z2 + 644/9*den(N)^2 + 32/3*den(N)^2*z2 - 784/9*den(N)^3 + 88/3
         *den(N)^4 )

       + theta( - 3 + N)*nf^2*cf * ( 17/9 - 16/27*S(R(1),N) - 80/27*S(R(2),N)
          + 16/9*S(R(3),N) + 32/9*den(1 + N) - 88/27*den(1 + N)^2 + 8/9*den(1
          + N)^3 - 32/9*den(N) + 88/27*den(N)^2 - 8/9*den(N)^3 );

L   gTqq0 =
       + delta( - 2 + N)*cf * ( 8/3 )

       + theta( - 3 + N)*cf * (  - 3 + 4*S(R(1),N) + 2*den(1 + N) - 2*den(N) )
         ;

L   gTqg0 =
       + delta( - 2 + N)*nf * (  - 2/3 )

       + theta( - 3 + N)*nf * ( 4*den(1 + N) - 4*den(2 + N) - 2*den(N) );

L   gTgq0 =
       + delta( - 2 + N)*cf * (  - 8/3 )

       + theta( - 3 + N)*cf * (  - 4*den( - 1 + N) - 2*den(1 + N) + 4*den(N) )
         ;

L   gTgg0 =
       + delta( - 2 + N)*nf * ( 2/3 )

       + theta( - 3 + N)*ca * (  - 11/3 + 4*S(R(1),N) - 4*den( - 1 + N) - 4*
         den(1 + N) + 4*den(2 + N) + 4*den(N) )

       + theta( - 3 + N)*nf * ( 2/3 );

L   gTqq1 =
       + delta( - 2 + N)*cf*ca * ( 376/27 )

       + delta( - 2 + N)*cf^2 * ( 568/27 - 64/3*z2 )

       + delta( - 2 + N)*nf*cf * (  - 64/27 )

       + theta( - 3 + N)*cf*ca * (  - 17/6 - 8*S(R(-3),N) + 8*S(R(-2),1 + N)*
         den(1 + N) - 8*S(R(-2),N)*den(N) + 268/9*S(R(1),N) + 16*S(R(1,-2),N)
          - 44/3*S(R(2),N) + 8*S(R(3),N) + 302/9*den(1 + N) - 22/3*den(1 + N)^
         2 + 8*den(1 + N)^3 - 302/9*den(N) + 22/3*den(N)^2 )

       + theta( - 3 + N)*cf^2 * (  - 3/2 + 24*z2 + 16*S(R(-3),N) - 16*S(R(-2),
         1 + N)*den(1 + N) + 16*S(R(-2),N)*den(N) + 8*S(R(1),1 + N)*den(1 + N)
         ^2 - 32*S(R(1),N)*z2 - 8*S(R(1),N)*den(N)^2 - 32*S(R(1,-2),N) + 16*S(
         R(1,2),N) + 8*S(R(2),1 + N)*den(1 + N) - 12*S(R(2),N) - 8*S(R(2),N)*
         den(N) + 16*S(R(2,1),N) - 32*S(R(3),N) - 4*den(1 + N) - 16*den(1 + N)
         *z2 - 4*den(1 + N)^2 - 28*den(1 + N)^3 + 4*den(N) + 16*den(N)*z2 + 4*
         den(N)^3 )

       + theta( - 3 + N)*nf*cf * ( 1/3 - 40/9*S(R(1),N) + 8/3*S(R(2),N) - 44/9
         *den(1 + N) + 4/3*den(1 + N)^2 + 44/9*den(N) - 4/3*den(N)^2 );

L   gTqg1 =
       + delta( - 2 + N)*nf*ca * (  - 100/27 + 16/3*z2 )

       + delta( - 2 + N)*nf*cf * (  - 130/27 )

       + theta( - 3 + N)*nf*ca * (  - 16*S(R(-2),1 + N)*den(1 + N) + 16*S(R(-2
         ),2 + N)*den(2 + N) + 8*S(R(-2),N)*den(N) - 40/3*S(R(1),1 + N)*den(1
          + N) + 32*S(R(1),1 + N)*den(1 + N)^2 + 40/3*S(R(1),2 + N)*den(2 + N)
          - 32*S(R(1),2 + N)*den(2 + N)^2 + 44/3*S(R(1),N)*den(N) - 16*S(R(1),
         N)*den(N)^2 + 16*S(R(1,1),1 + N)*den(1 + N) - 16*S(R(1,1),2 + N)*den(
         2 + N) - 8*S(R(1,1),N)*den(N) - 32*S(R(2),1 + N)*den(1 + N) + 32*S(R(
         2),2 + N)*den(2 + N) + 16*S(R(2),N)*den(N) + 80/9*den( - 1 + N) + 380/
         9*den(1 + N) - 32*den(1 + N)*z2 - 136/3*den(1 + N)^2 - 48*den(1 + N)^
         3 - 712/9*den(2 + N) + 32*den(2 + N)*z2 - 16/3*den(2 + N)^2 - 52/9*
         den(N) + 16*den(N)*z2 - 16/3*den(N)^2 - 8*den(N)^3 )

       + theta( - 3 + N)*nf*cf * ( 8*S(R(1),1 + N)*den(1 + N) - 16*S(R(1),1 + 
         N)*den(1 + N)^2 - 8*S(R(1),2 + N)*den(2 + N) + 16*S(R(1),2 + N)*den(2
          + N)^2 - 12*S(R(1),N)*den(N) + 8*S(R(1),N)*den(N)^2 - 16*S(R(1,1),1
          + N)*den(1 + N) + 16*S(R(1,1),2 + N)*den(2 + N) + 8*S(R(1,1),N)*den(
         N) + 48*S(R(2),1 + N)*den(1 + N) - 48*S(R(2),2 + N)*den(2 + N) - 24*
         S(R(2),N)*den(N) - 46*den(1 + N) + 8*den(1 + N)^2 - 8*den(1 + N)^3 + 
         40*den(2 + N) + 8*den(2 + N)^2 + 16*den(2 + N)^3 + 24*den(N) - 10*
         den(N)^2 + 4*den(N)^3 )

       + theta( - 3 + N)*nf^2 * ( 16/3*S(R(1),1 + N)*den(1 + N) - 16/3*S(R(1),
         2 + N)*den(2 + N) - 8/3*S(R(1),N)*den(N) - 32/9*den(1 + N) + 16/3*
         den(1 + N)^2 + 32/9*den(2 + N) - 16/3*den(2 + N)^2 + 40/9*den(N) - 8/
         3*den(N)^2 );

L   gTgq1 =
       + delta( - 2 + N)*cf*ca * (  - 376/27 )

       + delta( - 2 + N)*cf^2 * (  - 568/27 + 64/3*z2 )

       + theta( - 3 + N)*cf*ca * ( 16*S(R(-2), - 1 + N)*den( - 1 + N) + 8*S(R(
         -2),1 + N)*den(1 + N) - 16*S(R(-2),N)*den(N) + 16*S(R(1), - 1 + N)*
         den( - 1 + N)^2 - 8*S(R(1),1 + N)*den(1 + N) + 8*S(R(1),1 + N)*den(1
          + N)^2 - 16*S(R(1),N)*den(N)^2 + 16*S(R(1,1), - 1 + N)*den( - 1 + N)
          + 8*S(R(1,1),1 + N)*den(1 + N) - 16*S(R(1,1),N)*den(N) - 48*S(R(2),
          - 1 + N)*den( - 1 + N) - 24*S(R(2),1 + N)*den(1 + N) + 48*S(R(2),N)*
         den(N) - 68/9*den( - 1 + N) - 24*den( - 1 + N)^2 + 32*den( - 1 + N)^3
          + 4*den(1 + N) + 36*den(1 + N)^2 + 24*den(1 + N)^3 + 176/9*den(2 + N
         ) + 32/3*den(2 + N)^2 - 20*den(N) + 32*den(N)^2 + 16*den(N)^3 )

       + theta( - 3 + N)*cf^2 * (  - 32*S(R(1), - 1 + N)*den( - 1 + N)^2 + 8*
         S(R(1),1 + N)*den(1 + N) - 16*S(R(1),1 + N)*den(1 + N)^2 + 32*S(R(1),
         N)*den(N)^2 - 16*S(R(1,1), - 1 + N)*den( - 1 + N) - 8*S(R(1,1),1 + N)
         *den(1 + N) + 16*S(R(1,1),N)*den(N) + 32*S(R(2), - 1 + N)*den( - 1 + 
         N) + 16*S(R(2),1 + N)*den(1 + N) - 32*S(R(2),N)*den(N) + 32*den( - 1
          + N)*z2 - 18*den(1 + N) + 16*den(1 + N)*z2 + 2*den(1 + N)^2 + 4*den(
         1 + N)^3 + 2*den(N) - 32*den(N)*z2 - 32*den(N)^2 - 8*den(N)^3 );

L   gTgg1 =
       + delta( - 2 + N)*nf*ca * ( 100/27 - 16/3*z2 )

       + delta( - 2 + N)*nf*cf * ( 130/27 )

       + theta( - 3 + N)*ca^2 * (  - 32/3 + 88/3*z2 + 8*S(R(-3),N) + 16*S(R(-2
         ), - 1 + N)*den( - 1 + N) + 16*S(R(-2),1 + N)*den(1 + N) - 16*S(R(-2)
         ,2 + N)*den(2 + N) - 16*S(R(-2),N)*den(N) - 16*S(R(1), - 1 + N)*den(
          - 1 + N)^2 - 16*S(R(1),1 + N)*den(1 + N)^2 + 16*S(R(1),2 + N)*den(2
          + N)^2 + 268/9*S(R(1),N) - 32*S(R(1),N)*z2 + 16*S(R(1),N)*den(N)^2
          - 16*S(R(1,-2),N) + 16*S(R(1,2),N) - 16*S(R(2), - 1 + N)*den( - 1 + 
         N) - 16*S(R(2),1 + N)*den(1 + N) + 16*S(R(2),2 + N)*den(2 + N) - 88/3
         *S(R(2),N) + 16*S(R(2),N)*den(N) + 16*S(R(2,1),N) - 24*S(R(3),N) + 32
         *den( - 1 + N)*z2 - 88/3*den( - 1 + N)^2 + 32*den( - 1 + N)^3 + 218/9
         *den(1 + N) + 32*den(1 + N)*z2 - 4*den(1 + N)^2 + 64*den(1 + N)^3 - 
         32*den(2 + N)*z2 - 88/3*den(2 + N)^2 - 16*den(2 + N)^3 - 218/9*den(N)
          - 32*den(N)*z2 - 44/3*den(N)^2 + 16*den(N)^3 )

       + theta( - 3 + N)*nf*ca * ( 8/3 - 16/3*z2 - 40/9*S(R(1),N) + 16/3*S(R(2
         ),N) + 92/9*den( - 1 + N) - 16/3*den( - 1 + N)^2 + 76/9*den(1 + N) - 
         8*den(1 + N)^2 - 92/9*den(2 + N) + 16/3*den(2 + N)^2 - 76/9*den(N) + 
         8/3*den(N)^2 )

       + theta( - 3 + N)*nf*cf * ( 2 - 184/9*den( - 1 + N) + 32/3*den( - 1 + N
         )^2 - 24*den(1 + N) + 28*den(1 + N)^2 - 8*den(1 + N)^3 + 328/9*den(2
          + N) + 32/3*den(2 + N)^2 + 8*den(N) + 20*den(N)^2 - 8*den(N)^3 );

L   gTqqps1 =
       + delta( - 2 + N)*nf*cf * ( 64/27 )

       + theta( - 3 + N)*nf*cf * ( 80/9*den( - 1 + N) - 16*den(1 + N) - 36*
         den(1 + N)^2 - 8*den(1 + N)^3 - 224/9*den(2 + N) - 32/3*den(2 + N)^2
          + 32*den(N) - 20*den(N)^2 - 8*den(N)^3 );

L   gTqq2 =
       + delta( - 2 + N)*cf*ca^2 * ( 20920/243 + 64/3*z3 )

       + delta( - 2 + N)*cf^2*ca * ( 6608/243 + 2464/9*z3 - 2432/9*z2 - 128/3*
         z2^2 )

       + delta( - 2 + N)*cf^3 * ( 54556/243 - 320*z3 - 7264/27*z2 + 256*z2^2 )

       + delta( - 2 + N)*nf*cf*ca * (  - 3128/243 - 64/3*z3 )

       + delta( - 2 + N)*nf*cf^2 * (  - 7700/243 - 64/9*z3 + 128/3*z2 )

       + delta( - 2 + N)*nf^2*cf * (  - 224/243 )

       + theta( - 3 + N)*cf*ca^2 * ( 1657/36 - 60*z3 + 32*S(R(-5),N) - 48*S(R(
         -4),1 + N)*den(1 + N) + 248/3*S(R(-4),N) + 48*S(R(-4),N)*den(N) - 64*
         S(R(-4,1),N) + 152/3*S(R(-3),1 + N)*den(1 + N) - 56*S(R(-3),1 + N)*
         den(1 + N)^2 - 1072/9*S(R(-3),N) - 152/3*S(R(-3),N)*den(N) + 72*S(R(
         -3),N)*den(N)^2 + 32*S(R(-3,-2),N) + 128*S(R(-3,1),1 + N)*den(1 + N)
          + 176/3*S(R(-3,1),N) - 128*S(R(-3,1),N)*den(N) + 1456/9*S(R(-2),1 + 
         N)*den(1 + N) - 40/3*S(R(-2),1 + N)*den(1 + N)^2 - 40*S(R(-2),1 + N)*
         den(1 + N)^3 + 24*S(R(-2),N) - 96*S(R(-2),N)*z3 - 1456/9*S(R(-2),N)*
         den(N) - 56/3*S(R(-2),N)*den(N)^2 - 8*S(R(-2),N)*den(N)^3 - 32*S(R(-2
         ,-3),N) - 96*S(R(-2,-2),1 + N)*den(1 + N) + 48*S(R(-2,-2),N) + 96*S(
         R(-2,-2),N)*den(N) - 64*S(R(-2,-2,1),N) - 464/3*S(R(-2,1),1 + N)*den(
         1 + N) + 160*S(R(-2,1),1 + N)*den(1 + N)^2 + 464/3*S(R(-2,1),N)*den(N
         ) - 96*S(R(-2,1),N)*den(N)^2 + 128*S(R(-2,1,-2),N) + 176*S(R(1),1 + N
         )*den(1 + N) + 112*S(R(1),1 + N)*den(1 + N)^2 - 188/3*S(R(1),1 + N)*
         den(1 + N)^3 + 28*S(R(1),1 + N)*den(1 + N)^4 + 490/3*S(R(1),N) - 176*
         S(R(1),N)*den(N) + 112*S(R(1),N)*den(N)^2 - 92*S(R(1),N)*den(N)^3 + 
         60*S(R(1),N)*den(N)^4 - 96*S(R(1,-4),N) + 128*S(R(1,-3),1 + N)*den(1
          + N) - 176/3*S(R(1,-3),N) - 128*S(R(1,-3),N)*den(N) + 256*S(R(1,-3,1
         ),N) - 64*S(R(1,-2),1 + N)*den(1 + N) - 48*S(R(1,-2),1 + N)*den(1 + N
         )^2 + 2144/9*S(R(1,-2),N) + 64*S(R(1,-2),N)*den(N) - 48*S(R(1,-2),N)*
         den(N)^2 - 192*S(R(1,-2,-2),N) - 256*S(R(1,-2,1),1 + N)*den(1 + N) - 
         352/3*S(R(1,-2,1),N) + 256*S(R(1,-2,1),N)*den(N) + 256*S(R(1,1,-3),N)
          - 512*S(R(1,1,-2,1),N) - 128*S(R(1,1,3),N) - 64*S(R(1,3),1 + N)*den(
         1 + N) - 88*S(R(1,3),N) + 64*S(R(1,3),N)*den(N) + 128*S(R(1,3,1),N)
          + 96*S(R(1,4),N) - 4172/27*S(R(2),N) - 128*S(R(2,-3),N) - 176/3*S(R(
         2,-2),N) + 256*S(R(2,-2,1),N) + 64*S(R(2,3),N) - 76*S(R(3),1 + N)*
         den(1 + N) + 28*S(R(3),1 + N)*den(1 + N)^2 + 1556/9*S(R(3),N) + 76*S(
         R(3),N)*den(N) - 36*S(R(3),N)*den(N)^2 - 32*S(R(3,-2),N) + 64*S(R(3,1
         ),1 + N)*den(1 + N) + 88/3*S(R(3,1),N) - 64*S(R(3,1),N)*den(N) + 48*
         S(R(4),1 + N)*den(1 + N) - 248/3*S(R(4),N) - 48*S(R(4),N)*den(N) - 32
         *S(R(4,1),N) - 32*S(R(5),N) + 9737/27*den(1 + N) + 48*den(1 + N)*z3
          - 8686/27*den(1 + N)^2 + 48*den(1 + N)^2*z3 + 230/3*den(1 + N)^3 - 
         128/3*den(1 + N)^4 - 40*den(1 + N)^5 - 9737/27*den(N) - 48*den(N)*z3
          + 3934/27*den(N)^2 + 48*den(N)^2*z3 - 242/9*den(N)^3 )

       + theta( - 3 + N)*cf^2*ca * (  - 151/4 + 4*z3 + 604/3*z2 + 48*z2^2 + 96
         *S(R(-5),N) - 16*S(R(-4),1 + N)*den(1 + N) - 280/3*S(R(-4),N) + 16*S(
         R(-4),N)*den(N) + 128*S(R(-4,1),N) - 760/3*S(R(-3),1 + N)*den(1 + N)
          + 16*S(R(-3),1 + N)*den(1 + N)^2 + 2144/9*S(R(-3),N) + 64*S(R(-3),N)
         *z2 + 760/3*S(R(-3),N)*den(N) - 208*S(R(-3),N)*den(N)^2 - 32*S(R(-3,
         -2),N) - 384*S(R(-3,1),1 + N)*den(1 + N) - 496/3*S(R(-3,1),N) + 384*
         S(R(-3,1),N)*den(N) - 32*S(R(-3,2),N) - 2768/9*S(R(-2),1 + N)*den(1
          + N) - 64*S(R(-2),1 + N)*den(1 + N)*z2 - 160/3*S(R(-2),1 + N)*den(1
          + N)^2 - 64*S(R(-2),1 + N)*den(1 + N)^3 - 72*S(R(-2),N) + 288*S(R(-2
         ),N)*z3 + 2768/9*S(R(-2),N)*den(N) + 64*S(R(-2),N)*den(N)*z2 + 112/3*
         S(R(-2),N)*den(N)^2 + 64*S(R(-2),N)*den(N)^3 + 160*S(R(-2,-3),N) + 
         256*S(R(-2,-2),1 + N)*den(1 + N) - 96*S(R(-2,-2),N) - 256*S(R(-2,-2),
         N)*den(N) + 128*S(R(-2,-2,1),N) + 1648/3*S(R(-2,1),1 + N)*den(1 + N)
          - 480*S(R(-2,1),1 + N)*den(1 + N)^2 - 1648/3*S(R(-2,1),N)*den(N) + 
         352*S(R(-2,1),N)*den(N)^2 - 448*S(R(-2,1,-2),N) + 32*S(R(-2,2),1 + N)
         *den(1 + N) - 32*S(R(-2,2),N)*den(N) - 1672/3*S(R(1),1 + N)*den(1 + N
         ) + 192*S(R(1),1 + N)*den(1 + N)*z3 - 1304/9*S(R(1),1 + N)*den(1 + N)
         ^2 + 216*S(R(1),1 + N)*den(1 + N)^3 - 32*S(R(1),1 + N)*den(1 + N)^4
          + 272/3*S(R(1),N)*z3 - 4288/9*S(R(1),N)*z2 - 64*S(R(1),N)*z2^2 + 
         1672/3*S(R(1),N)*den(N) - 192*S(R(1),N)*den(N)*z3 - 4792/9*S(R(1),N)*
         den(N)^2 + 1000/3*S(R(1),N)*den(N)^3 - 192*S(R(1),N)*den(N)^4 - 32*S(
         R(1,-4),N) - 320*S(R(1,-3),1 + N)*den(1 + N) - 80/3*S(R(1,-3),N) + 
         320*S(R(1,-3),N)*den(N) - 768*S(R(1,-3,1),N) + 224*S(R(1,-2),1 + N)*
         den(1 + N) + 256*S(R(1,-2),1 + N)*den(1 + N)^2 - 4288/9*S(R(1,-2),N)
          - 128*S(R(1,-2),N)*z2 - 224*S(R(1,-2),N)*den(N) + 128*S(R(1,-2),N)*
         den(N)^2 + 512*S(R(1,-2,-2),N) + 896*S(R(1,-2,1),1 + N)*den(1 + N) + 
         992/3*S(R(1,-2,1),N) - 896*S(R(1,-2,1),N)*den(N) + 64*S(R(1,-2,2),N)
          + 384*S(R(1,1),N)*z3 - 640*S(R(1,1,-3),N) + 1792*S(R(1,1,-2,1),N) + 
         256*S(R(1,1,3),N) + 2144/9*S(R(1,2),N) + 128*S(R(1,2,-2),N) + 128*S(
         R(1,3),1 + N)*den(1 + N) + 96*S(R(1,3),N) - 128*S(R(1,3),N)*den(N) - 
         256*S(R(1,3,1),N) - 160*S(R(1,4),N) + 1744/9*S(R(2),1 + N)*den(1 + N)
          - 176/3*S(R(2),1 + N)*den(1 + N)^2 + 32*S(R(2),1 + N)*den(1 + N)^3
          - 302/3*S(R(2),N) - 192*S(R(2),N)*z3 + 352/3*S(R(2),N)*z2 - 1744/9*
         S(R(2),N)*den(N) + 176/3*S(R(2),N)*den(N)^2 + 224*S(R(2,-3),N) + 64*
         S(R(2,-2),1 + N)*den(1 + N) + 208/3*S(R(2,-2),N) - 64*S(R(2,-2),N)*
         den(N) - 832*S(R(2,-2,1),N) + 2144/9*S(R(2,1),N) + 128*S(R(2,1,-2),N)
          - 352/3*S(R(2,2),N) - 96*S(R(2,3),N) + 112*S(R(3),1 + N)*den(1 + N)
          - 16*S(R(3),1 + N)*den(1 + N)^2 - 3640/9*S(R(3),N) - 64*S(R(3),N)*z2
          - 112*S(R(3),N)*den(N) + 80*S(R(3),N)*den(N)^2 - 96*S(R(3,-2),N) - 
         128*S(R(3,1),1 + N)*den(1 + N) - 640/3*S(R(3,1),N) + 128*S(R(3,1),N)*
         den(N) + 32*S(R(3,2),N) - 80*S(R(4),1 + N)*den(1 + N) + 808/3*S(R(4),
         N) + 80*S(R(4),N)*den(N) + 160*S(R(4,1),N) - 96*S(R(5),N) + 532/9*
         den(1 + N) - 8/3*den(1 + N)*z3 - 3488/9*den(1 + N)*z2 - 32*den(1 + N)
         *z2^2 + 5650/9*den(1 + N)^2 - 288*den(1 + N)^2*z3 + 176/3*den(1 + N)^
         2*z2 - 1736/9*den(1 + N)^3 - 64*den(1 + N)^3*z2 + 460/3*den(1 + N)^4
          - 160*den(1 + N)^5 - 532/9*den(N) + 8/3*den(N)*z3 + 3488/9*den(N)*z2
          + 32*den(N)*z2^2 - 44/3*den(N)^2 - 96*den(N)^2*z3 - 176/3*den(N)^2*
         z2 + 1208/9*den(N)^3 - 44*den(N)^4 )

       + theta( - 3 + N)*cf^3 * (  - 29/2 - 120*z3 + 12*z2 - 288*z2^2 - 320*S(
         R(-5),N) + 224*S(R(-4),1 + N)*den(1 + N) - 144*S(R(-4),N) - 224*S(R(
         -4),N)*den(N) + 304*S(R(-3),1 + N)*den(1 + N) + 192*S(R(-3),1 + N)*
         den(1 + N)^2 - 128*S(R(-3),N)*z2 - 304*S(R(-3),N)*den(N) + 128*S(R(-3
         ),N)*den(N)^2 - 64*S(R(-3,-2),N) + 256*S(R(-3,1),1 + N)*den(1 + N) + 
         96*S(R(-3,1),N) - 256*S(R(-3,1),N)*den(N) + 64*S(R(-3,2),N) - 32*S(R(
         -2),1 + N)*den(1 + N) + 128*S(R(-2),1 + N)*den(1 + N)*z2 + 160*S(R(-2
         ),1 + N)*den(1 + N)^2 + 288*S(R(-2),1 + N)*den(1 + N)^3 + 48*S(R(-2),
         N) - 192*S(R(-2),N)*z3 + 32*S(R(-2),N)*den(N) - 128*S(R(-2),N)*den(N)
         *z2 - 96*S(R(-2),N)*den(N)^3 - 192*S(R(-2,-3),N) - 128*S(R(-2,-2),1
          + N)*den(1 + N) + 128*S(R(-2,-2),N)*den(N) - 480*S(R(-2,1),1 + N)*
         den(1 + N) + 320*S(R(-2,1),1 + N)*den(1 + N)^2 + 480*S(R(-2,1),N)*
         den(N) - 320*S(R(-2,1),N)*den(N)^2 + 384*S(R(-2,1,-2),N) - 64*S(R(-2,
         2),1 + N)*den(1 + N) + 64*S(R(-2,2),N)*den(N) + 560*S(R(1),1 + N)*
         den(1 + N) - 384*S(R(1),1 + N)*den(1 + N)*z3 + 308*S(R(1),1 + N)*den(
         1 + N)^2 - 128*S(R(1),1 + N)*den(1 + N)^2*z2 - 288*S(R(1),1 + N)*den(
         1 + N)^3 - 240*S(R(1),1 + N)*den(1 + N)^4 + 288*S(R(1),N)*z3 + 384*S(
         R(1),N)*z2^2 - 560*S(R(1),N)*den(N) + 384*S(R(1),N)*den(N)*z3 + 340*
         S(R(1),N)*den(N)^2 + 128*S(R(1),N)*den(N)^2*z2 - 224*S(R(1),N)*den(N)
         ^3 + 208*S(R(1),N)*den(N)^4 + 448*S(R(1,-4),N) + 128*S(R(1,-3),1 + N)
         *den(1 + N) + 288*S(R(1,-3),N) - 128*S(R(1,-3),N)*den(N) + 512*S(R(1,
         -3,1),N) - 192*S(R(1,-2),1 + N)*den(1 + N) - 320*S(R(1,-2),1 + N)*
         den(1 + N)^2 + 256*S(R(1,-2),N)*z2 + 192*S(R(1,-2),N)*den(N) - 64*S(
         R(1,-2),N)*den(N)^2 - 256*S(R(1,-2,-2),N) - 768*S(R(1,-2,1),1 + N)*
         den(1 + N) - 192*S(R(1,-2,1),N) + 768*S(R(1,-2,1),N)*den(N) - 128*S(
         R(1,-2,2),N) + 64*S(R(1,1),1 + N)*den(1 + N)^3 - 768*S(R(1,1),N)*z3
          - 64*S(R(1,1),N)*den(N)^3 + 256*S(R(1,1,-3),N) - 1536*S(R(1,1,-2,1),
         N) + 64*S(R(1,2),1 + N)*den(1 + N)^2 - 256*S(R(1,2),N)*z2 - 64*S(R(1,
         2),N)*den(N)^2 - 256*S(R(1,2,-2),N) + 128*S(R(1,2,2),N) - 192*S(R(1,3
         ),N) + 256*S(R(1,3,1),N) - 256*S(R(1,4),N) - 16*S(R(2),1 + N)*den(1
          + N) - 128*S(R(2),1 + N)*den(1 + N)*z2 - 24*S(R(2),1 + N)*den(1 + N)
         ^2 - 192*S(R(2),1 + N)*den(1 + N)^3 - 6*S(R(2),N) + 384*S(R(2),N)*z3
          + 192*S(R(2),N)*z2 + 16*S(R(2),N)*den(N) + 128*S(R(2),N)*den(N)*z2
          + 8*S(R(2),N)*den(N)^2 + 64*S(R(2),N)*den(N)^3 + 64*S(R(2,-3),N) - 
         128*S(R(2,-2),1 + N)*den(1 + N) + 96*S(R(2,-2),N) + 128*S(R(2,-2),N)*
         den(N) + 640*S(R(2,-2,1),N) + 64*S(R(2,1),1 + N)*den(1 + N)^2 - 256*
         S(R(2,1),N)*z2 - 64*S(R(2,1),N)*den(N)^2 - 256*S(R(2,1,-2),N) + 128*
         S(R(2,1,2),N) + 64*S(R(2,2),1 + N)*den(1 + N) - 96*S(R(2,2),N) - 64*
         S(R(2,2),N)*den(N) + 128*S(R(2,2,1),N) - 192*S(R(2,3),N) - 96*S(R(3),
         1 + N)*den(1 + N) - 144*S(R(3),1 + N)*den(1 + N)^2 + 52*S(R(3),N) + 
         384*S(R(3),N)*z2 + 96*S(R(3),N)*den(N) + 48*S(R(3),N)*den(N)^2 + 320*
         S(R(3,-2),N) + 128*S(R(3,1),1 + N)*den(1 + N) - 128*S(R(3,1),N)*den(N
         ) + 128*S(R(3,1,1),N) - 256*S(R(3,2),N) - 128*S(R(4),1 + N)*den(1 + N
         ) + 288*S(R(4),N) + 128*S(R(4),N)*den(N) - 448*S(R(4,1),N) + 448*S(R(
         5),N) - 62*den(1 + N) + 48*den(1 + N)*z3 + 32*den(1 + N)*z2 + 192*
         den(1 + N)*z2^2 - 590*den(1 + N)^2 + 384*den(1 + N)^2*z3 + 48*den(1
          + N)^2*z2 - 316*den(1 + N)^3 + 320*den(1 + N)^3*z2 + 176*den(1 + N)^
         4 + 592*den(1 + N)^5 + 62*den(N) - 48*den(N)*z3 - 32*den(N)*z2 - 192*
         den(N)*z2^2 - 16*den(N)^2*z2 - 32*den(N)^3 - 64*den(N)^3*z2 - 16*den(
         N)^5 )

       + theta( - 3 + N)*nf*cf*ca * (  - 20 + 24*z3 - 32/3*S(R(-4),N) + 16/3*
         S(R(-3),1 + N)*den(1 + N) + 160/9*S(R(-3),N) - 16/3*S(R(-3),N)*den(N)
          - 32/3*S(R(-3,1),N) - 256/9*S(R(-2),1 + N)*den(1 + N) + 16/3*S(R(-2)
         ,1 + N)*den(1 + N)^2 + 256/9*S(R(-2),N)*den(N) - 16/3*S(R(-2),N)*den(
         N)^2 + 32/3*S(R(-2,1),1 + N)*den(1 + N) - 32/3*S(R(-2,1),N)*den(N) - 
         16*S(R(1),1 + N)*den(1 + N) - 8*S(R(1),1 + N)*den(1 + N)^2 + 8/3*S(R(
         1),1 + N)*den(1 + N)^3 - 836/27*S(R(1),N) - 32*S(R(1),N)*z3 + 16*S(R(
         1),N)*den(N) - 8*S(R(1),N)*den(N)^2 + 8*S(R(1),N)*den(N)^3 + 32/3*S(
         R(1,-3),N) - 320/9*S(R(1,-2),N) + 64/3*S(R(1,-2,1),N) + 16*S(R(1,3),N
         ) + 1336/27*S(R(2),N) + 32/3*S(R(2,-2),N) + 8*S(R(3),1 + N)*den(1 + N
         ) - 112/3*S(R(3),N) - 8*S(R(3),N)*den(N) - 16/3*S(R(3,1),N) + 32/3*S(
         R(4),N) - 2474/27*den(1 + N) - 16*den(1 + N)*z3 + 1700/27*den(1 + N)^
         2 - 272/9*den(1 + N)^3 + 32/3*den(1 + N)^4 + 2474/27*den(N) + 16*den(
         N)*z3 - 1268/27*den(N)^2 + 88/9*den(N)^3 )

       + theta( - 3 + N)*nf*cf^2 * ( 23 + 8*z3 - 88/3*z2 + 64/3*S(R(-4),N) - 
         32/3*S(R(-3),1 + N)*den(1 + N) - 320/9*S(R(-3),N) + 32/3*S(R(-3),N)*
         den(N) + 64/3*S(R(-3,1),N) + 512/9*S(R(-2),1 + N)*den(1 + N) - 32/3*
         S(R(-2),1 + N)*den(1 + N)^2 - 512/9*S(R(-2),N)*den(N) + 32/3*S(R(-2),
         N)*den(N)^2 - 64/3*S(R(-2,1),1 + N)*den(1 + N) + 64/3*S(R(-2,1),N)*
         den(N) + 64/3*S(R(1),1 + N)*den(1 + N) - 160/9*S(R(1),1 + N)*den(1 + 
         N)^2 - 110/3*S(R(1),N) - 32/3*S(R(1),N)*z3 + 640/9*S(R(1),N)*z2 - 64/
         3*S(R(1),N)*den(N) + 352/9*S(R(1),N)*den(N)^2 - 64/3*S(R(1),N)*den(N)
         ^3 - 64/3*S(R(1,-3),N) + 640/9*S(R(1,-2),N) - 128/3*S(R(1,-2,1),N) - 
         320/9*S(R(1,2),N) - 256/9*S(R(2),1 + N)*den(1 + N) + 32/3*S(R(2),1 + 
         N)*den(1 + N)^2 + 68/3*S(R(2),N) - 64/3*S(R(2),N)*z2 + 256/9*S(R(2),N
         )*den(N) - 32/3*S(R(2),N)*den(N)^2 - 64/3*S(R(2,-2),N) - 320/9*S(R(2,
         1),N) + 64/3*S(R(2,2),N) + 496/9*S(R(3),N) + 64/3*S(R(3,1),N) - 160/3
         *S(R(4),N) - 325/9*den(1 + N) - 16/3*den(1 + N)*z3 + 512/9*den(1 + N)
         *z2 - 256/9*den(1 + N)^2 - 32/3*den(1 + N)^2*z2 + 704/9*den(1 + N)^3
          - 136/3*den(1 + N)^4 + 325/9*den(N) + 16/3*den(N)*z3 - 512/9*den(N)*
         z2 - 4/3*den(N)^2 + 32/3*den(N)^2*z2 - 176/9*den(N)^3 + 8*den(N)^4 )

       + theta( - 3 + N)*nf^2*cf * ( 17/9 - 16/27*S(R(1),N) - 80/27*S(R(2),N)
          + 16/9*S(R(3),N) + 32/9*den(1 + N) - 88/27*den(1 + N)^2 + 8/9*den(1
          + N)^3 - 32/9*den(N) + 88/27*den(N)^2 - 8/9*den(N)^3 );

L   gTqg2 =
       + delta( - 2 + N)*nf*ca^2 * (  - 6232/243 + 128/9*z3 + 2132/27*z2 - 160/
         3*z2^2 )

       + delta( - 2 + N)*nf*cf*ca * (  - 2681/243 - 56/9*z3 + 760/27*z2 )

       + delta( - 2 + N)*nf*cf^2 * (  - 10570/243 + 32/9*z3 + 352/27*z2 )

       + delta( - 2 + N)*nf^2*ca * ( 2/27 + 64/9*z3 - 160/27*z2 )

       + delta( - 2 + N)*nf^2*cf * (  - 41/9 + 128/27*z2 )

       + theta( - 3 + N)*nf*ca^2 * ( 16*S(R(-4),1 + N)*den(1 + N) - 16*S(R(-4)
         ,2 + N)*den(2 + N) - 8*S(R(-4),N)*den(N) - 128/3*S(R(-3), - 1 + N)*
         den( - 1 + N) + 520/3*S(R(-3),1 + N)*den(1 + N) + 432*S(R(-3),1 + N)*
         den(1 + N)^2 + 304/3*S(R(-3),2 + N)*den(2 + N) + 32*S(R(-3),2 + N)*
         den(2 + N)^2 - 872/3*S(R(-3),N)*den(N) + 104*S(R(-3),N)*den(N)^2 - 32/
         3*S(R(-2), - 1 + N)*den( - 1 + N) - 64/3*S(R(-2), - 1 + N)*den( - 1
          + N)^2 - 256/3*S(R(-2),1 + N)*den(1 + N) + 128*S(R(-2),1 + N)*den(1
          + N)*z2 + 344/3*S(R(-2),1 + N)*den(1 + N)^2 + 496*S(R(-2),1 + N)*
         den(1 + N)^3 + 248*S(R(-2),2 + N)*den(2 + N) - 128*S(R(-2),2 + N)*
         den(2 + N)*z2 + 832/3*S(R(-2),2 + N)*den(2 + N)^2 + 152/3*S(R(-2),N)*
         den(N) - 64*S(R(-2),N)*den(N)*z2 + 184/3*S(R(-2),N)*den(N)^2 + 56*S(
         R(-2),N)*den(N)^3 + 32*S(R(-2,-2),1 + N)*den(1 + N) - 32*S(R(-2,-2),2
          + N)*den(2 + N) - 16*S(R(-2,-2),N)*den(N) - 64/3*S(R(-2,1), - 1 + N)
         *den( - 1 + N) - 704/3*S(R(-2,1),1 + N)*den(1 + N) + 80*S(R(-2,1),2
          + N)*den(2 + N) - 128*S(R(-2,1),2 + N)*den(2 + N)^2 + 352/3*S(R(-2,1
         ),N)*den(N) - 64*S(R(-2,1),N)*den(N)^2 - 64*S(R(-2,1,1),1 + N)*den(1
          + N) + 64*S(R(-2,1,1),2 + N)*den(2 + N) + 32*S(R(-2,1,1),N)*den(N)
          + 128*S(R(-2,2),1 + N)*den(1 + N) - 128*S(R(-2,2),2 + N)*den(2 + N)
          - 64*S(R(-2,2),N)*den(N) - 752/27*S(R(1), - 1 + N)*den( - 1 + N) + 
         112/9*S(R(1), - 1 + N)*den( - 1 + N)^2 + 64/3*S(R(1), - 1 + N)*den(
          - 1 + N)^3 + 8416/27*S(R(1),1 + N)*den(1 + N) + 96*S(R(1),1 + N)*
         den(1 + N)*z3 + 304/3*S(R(1),1 + N)*den(1 + N)*z2 + 4828/9*S(R(1),1
          + N)*den(1 + N)^2 - 320*S(R(1),1 + N)*den(1 + N)^2*z2 - 292*S(R(1),1
          + N)*den(1 + N)^3 - 776*S(R(1),1 + N)*den(1 + N)^4 - 7448/27*S(R(1),
         2 + N)*den(2 + N) - 96*S(R(1),2 + N)*den(2 + N)*z3 - 304/3*S(R(1),2
          + N)*den(2 + N)*z2 - 2900/3*S(R(1),2 + N)*den(2 + N)^2 + 320*S(R(1),
         2 + N)*den(2 + N)^2*z2 - 120*S(R(1),2 + N)*den(2 + N)^3 + 96*S(R(1),2
          + N)*den(2 + N)^4 + 3940/27*S(R(1),N)*den(N) - 48*S(R(1),N)*den(N)*
         z3 - 440/3*S(R(1),N)*den(N)*z2 - 1262/9*S(R(1),N)*den(N)^2 + 160*S(R(
         1),N)*den(N)^2*z2 - 64/3*S(R(1),N)*den(N)^3 - 100*S(R(1),N)*den(N)^4
          + 128*S(R(1,-3),1 + N)*den(1 + N) - 128*S(R(1,-3),2 + N)*den(2 + N)
          - 64*S(R(1,-3),N)*den(N) + 64/3*S(R(1,-2), - 1 + N)*den( - 1 + N) - 
         112/3*S(R(1,-2),1 + N)*den(1 + N) - 352*S(R(1,-2),1 + N)*den(1 + N)^2
          - 208*S(R(1,-2),2 + N)*den(2 + N) + 64*S(R(1,-2),2 + N)*den(2 + N)^2
          + 320/3*S(R(1,-2),N)*den(N) - 16*S(R(1,-2),N)*den(N)^2 - 320*S(R(1,
         -2,1),1 + N)*den(1 + N) + 320*S(R(1,-2,1),2 + N)*den(2 + N) + 160*S(
         R(1,-2,1),N)*den(N) + 128/9*S(R(1,1), - 1 + N)*den( - 1 + N) + 32/3*
         S(R(1,1), - 1 + N)*den( - 1 + N)^2 + 700/9*S(R(1,1),1 + N)*den(1 + N)
          - 192*S(R(1,1),1 + N)*den(1 + N)*z2 - 400*S(R(1,1),1 + N)*den(1 + N)
         ^2 + 192*S(R(1,1),1 + N)*den(1 + N)^3 - 652/3*S(R(1,1),2 + N)*den(2
          + N) + 192*S(R(1,1),2 + N)*den(2 + N)*z2 + 640/3*S(R(1,1),2 + N)*
         den(2 + N)^2 - 320*S(R(1,1),2 + N)*den(2 + N)^3 - 134/9*S(R(1,1),N)*
         den(N) + 96*S(R(1,1),N)*den(N)*z2 + 128*S(R(1,1),N)*den(N)^2 - 176*S(
         R(1,1),N)*den(N)^3 - 192*S(R(1,1,-2),1 + N)*den(1 + N) + 192*S(R(1,1,
         -2),2 + N)*den(2 + N) + 96*S(R(1,1,-2),N)*den(N) - 32/3*S(R(1,1,1),
          - 1 + N)*den( - 1 + N) - 344/3*S(R(1,1,1),1 + N)*den(1 + N) + 256*S(
         R(1,1,1),1 + N)*den(1 + N)^2 + 400/3*S(R(1,1,1),2 + N)*den(2 + N) - 
         192*S(R(1,1,1),2 + N)*den(2 + N)^2 + 196/3*S(R(1,1,1),N)*den(N) - 80*
         S(R(1,1,1),N)*den(N)^2 + 64*S(R(1,1,1,1),1 + N)*den(1 + N) - 64*S(R(1
         ,1,1,1),2 + N)*den(2 + N) - 32*S(R(1,1,1,1),N)*den(N) + 64*S(R(1,1,2)
         ,1 + N)*den(1 + N) - 64*S(R(1,1,2),2 + N)*den(2 + N) - 32*S(R(1,1,2),
         N)*den(N) + 32*S(R(1,2), - 1 + N)*den( - 1 + N) + 304/3*S(R(1,2),1 + 
         N)*den(1 + N) - 288*S(R(1,2),1 + N)*den(1 + N)^2 - 472/3*S(R(1,2),2
          + N)*den(2 + N) + 96*S(R(1,2),2 + N)*den(2 + N)^2 + 160/3*S(R(1,2),N
         )*den(N) + 64*S(R(1,2,1),1 + N)*den(1 + N) - 64*S(R(1,2,1),2 + N)*
         den(2 + N) - 32*S(R(1,2,1),N)*den(N) - 320*S(R(1,3),1 + N)*den(1 + N)
          + 320*S(R(1,3),2 + N)*den(2 + N) + 160*S(R(1,3),N)*den(N) - 8/9*S(R(
         2), - 1 + N)*den( - 1 + N) - 64/3*S(R(2), - 1 + N)*den( - 1 + N)^2 + 
         92/9*S(R(2),1 + N)*den(1 + N) + 256*S(R(2),1 + N)*den(1 + N)*z2 + 312
         *S(R(2),1 + N)*den(1 + N)^2 - 96*S(R(2),1 + N)*den(1 + N)^3 + 704/3*
         S(R(2),2 + N)*den(2 + N) - 256*S(R(2),2 + N)*den(2 + N)*z2 - 72*S(R(2
         ),2 + N)*den(2 + N)^2 + 160*S(R(2),2 + N)*den(2 + N)^3 - 562/9*S(R(2)
         ,N)*den(N) - 128*S(R(2),N)*den(N)*z2 + 100*S(R(2),N)*den(N)^2 + 64*S(
         R(2),N)*den(N)^3 + 224*S(R(2,-2),1 + N)*den(1 + N) - 224*S(R(2,-2),2
          + N)*den(2 + N) - 112*S(R(2,-2),N)*den(N) + 32*S(R(2,1), - 1 + N)*
         den( - 1 + N) + 304/3*S(R(2,1),1 + N)*den(1 + N) - 288*S(R(2,1),1 + N
         )*den(1 + N)^2 - 472/3*S(R(2,1),2 + N)*den(2 + N) + 96*S(R(2,1),2 + N
         )*den(2 + N)^2 + 160/3*S(R(2,1),N)*den(N) + 64*S(R(2,1,1),1 + N)*den(
         1 + N) - 64*S(R(2,1,1),2 + N)*den(2 + N) - 32*S(R(2,1,1),N)*den(N) - 
         224/3*S(R(3), - 1 + N)*den( - 1 + N) - 188/3*S(R(3),1 + N)*den(1 + N)
          + 408*S(R(3),1 + N)*den(1 + N)^2 + 304/3*S(R(3),2 + N)*den(2 + N) - 
         32*S(R(3),2 + N)*den(2 + N)^2 - 728/3*S(R(3),N)*den(N) + 92*S(R(3),N)
         *den(N)^2 - 256*S(R(3,1),1 + N)*den(1 + N) + 256*S(R(3,1),2 + N)*den(
         2 + N) + 128*S(R(3,1),N)*den(N) + 240*S(R(4),1 + N)*den(1 + N) - 240*
         S(R(4),2 + N)*den(2 + N) - 120*S(R(4),N)*den(N) - 2092/81*den( - 1 + 
         N) - 752/9*den( - 1 + N)*z2 + 40*den( - 1 + N)^2 - 64/3*den( - 1 + N)
         ^2*z2 + 128/9*den( - 1 + N)^3 - 128/3*den( - 1 + N)^4 + 672*den(1 + N
         ) + 224/3*den(1 + N)*z3 - 8368/9*den(1 + N)*z2 + 320*den(1 + N)*z2^2
          - 4832/27*den(1 + N)^2 + 736/3*den(1 + N)^2*z2 + 3508/9*den(1 + N)^3
          + 640*den(1 + N)^3*z2 + 2680/3*den(1 + N)^4 + 1264*den(1 + N)^5 - 
         53753/81*den(2 + N) + 352/3*den(2 + N)*z3 + 3436/3*den(2 + N)*z2 - 
         320*den(2 + N)*z2^2 + 5044/9*den(2 + N)^2 + 96*den(2 + N)^2*z3 + 1184/
         3*den(2 + N)^2*z2 + 7208/9*den(2 + N)^3 - 192*den(2 + N)^4 - 2057/9*
         den(N) - 184/3*den(N)*z3 + 2192/9*den(N)*z2 - 160*den(N)*z2^2 - 2996/
         27*den(N)^2 + 48*den(N)^2*z3 + 352/3*den(N)^2*z2 + 598/9*den(N)^3 + 
         128*den(N)^3*z2 + 64/3*den(N)^4 - 64*den(N)^5 )

       + theta( - 3 + N)*nf*cf*ca * (  - 48*S(R(-4),1 + N)*den(1 + N) + 48*S(
         R(-4),2 + N)*den(2 + N) + 24*S(R(-4),N)*den(N) + 80*S(R(-3),1 + N)*
         den(1 + N) - 96*S(R(-3),1 + N)*den(1 + N)^2 - 144*S(R(-3),2 + N)*den(
         2 + N) + 128*S(R(-3),2 + N)*den(2 + N)^2 + 16*S(R(-3),N)*den(N) + 544
         *S(R(-2),1 + N)*den(1 + N) - 16*S(R(-2),1 + N)*den(1 + N)^2 + 32*S(R(
         -2),1 + N)*den(1 + N)^3 + 16*S(R(-2),2 + N)*den(2 + N) + 160*S(R(-2),
         2 + N)*den(2 + N)^2 - 384*S(R(-2),2 + N)*den(2 + N)^3 - 672*S(R(-2),N
         )*den(N) + 336*S(R(-2),N)*den(N)^2 - 144*S(R(-2),N)*den(N)^3 - 160*S(
         R(-2,-2),1 + N)*den(1 + N) + 160*S(R(-2,-2),2 + N)*den(2 + N) + 80*S(
         R(-2,-2),N)*den(N) - 64*S(R(-2,1),1 + N)*den(1 + N) + 64*S(R(-2,1),2
          + N)*den(2 + N) + 48*S(R(-2,1),N)*den(N) + 64*S(R(-2,1,1),1 + N)*
         den(1 + N) - 64*S(R(-2,1,1),2 + N)*den(2 + N) - 32*S(R(-2,1,1),N)*
         den(N) - 192*S(R(-2,2),1 + N)*den(1 + N) + 192*S(R(-2,2),2 + N)*den(2
          + N) + 96*S(R(-2,2),N)*den(N) + 80/27*S(R(1), - 1 + N)*den( - 1 + N)
          - 19660/27*S(R(1),1 + N)*den(1 + N) - 544*S(R(1),1 + N)*den(1 + N)*
         z3 + 464/3*S(R(1),1 + N)*den(1 + N)*z2 - 3772/9*S(R(1),1 + N)*den(1
          + N)^2 - 64*S(R(1),1 + N)*den(1 + N)^2*z2 - 256/3*S(R(1),1 + N)*den(
         1 + N)^3 + 96*S(R(1),1 + N)*den(1 + N)^4 + 19970/27*S(R(1),2 + N)*
         den(2 + N) + 544*S(R(1),2 + N)*den(2 + N)*z3 - 464/3*S(R(1),2 + N)*
         den(2 + N)*z2 + 3176/3*S(R(1),2 + N)*den(2 + N)^2 + 64*S(R(1),2 + N)*
         den(2 + N)^2*z2 + 40/3*S(R(1),2 + N)*den(2 + N)^3 + 128*S(R(1),2 + N)
         *den(2 + N)^4 - 2788/27*S(R(1),N)*den(N) + 272*S(R(1),N)*den(N)*z3 - 
         136/3*S(R(1),N)*den(N)*z2 + 2204/9*S(R(1),N)*den(N)^2 + 32*S(R(1),N)*
         den(N)^2*z2 - 388/3*S(R(1),N)*den(N)^3 + 64*S(R(1),N)*den(N)^4 + 128*
         S(R(1,-3),1 + N)*den(1 + N) - 128*S(R(1,-3),2 + N)*den(2 + N) - 64*S(
         R(1,-3),N)*den(N) + 448*S(R(1,-2),1 + N)*den(1 + N) - 64*S(R(1,-2),1
          + N)*den(1 + N)^2 - 64*S(R(1,-2),2 + N)*den(2 + N) + 256*S(R(1,-2),2
          + N)*den(2 + N)^2 - 288*S(R(1,-2),N)*den(N) + 128*S(R(1,-2),N)*den(N
         )^2 + 64*S(R(1,-2,1),1 + N)*den(1 + N) - 64*S(R(1,-2,1),2 + N)*den(2
          + N) - 32*S(R(1,-2,1),N)*den(N) - 304/9*S(R(1,1), - 1 + N)*den( - 1
          + N) - 868/9*S(R(1,1),1 + N)*den(1 + N) + 64*S(R(1,1),1 + N)*den(1
          + N)*z2 + 1352/3*S(R(1,1),1 + N)*den(1 + N)^2 - 192*S(R(1,1),1 + N)*
         den(1 + N)^3 + 1904/9*S(R(1,1),2 + N)*den(2 + N) - 64*S(R(1,1),2 + N)
         *den(2 + N)*z2 - 192*S(R(1,1),2 + N)*den(2 + N)^2 + 384*S(R(1,1),2 + 
         N)*den(2 + N)^3 + 488/9*S(R(1,1),N)*den(N) - 32*S(R(1,1),N)*den(N)*z2
          - 592/3*S(R(1,1),N)*den(N)^2 + 176*S(R(1,1),N)*den(N)^3 + 192*S(R(1,
         1,-2),1 + N)*den(1 + N) - 192*S(R(1,1,-2),2 + N)*den(2 + N) - 96*S(R(
         1,1,-2),N)*den(N) + 32/3*S(R(1,1,1), - 1 + N)*den( - 1 + N) + 536/3*
         S(R(1,1,1),1 + N)*den(1 + N) - 368*S(R(1,1,1),1 + N)*den(1 + N)^2 - 
         544/3*S(R(1,1,1),2 + N)*den(2 + N) + 320*S(R(1,1,1),2 + N)*den(2 + N)
         ^2 - 424/3*S(R(1,1,1),N)*den(N) + 136*S(R(1,1,1),N)*den(N)^2 - 128*S(
         R(1,1,1,1),1 + N)*den(1 + N) + 128*S(R(1,1,1,1),2 + N)*den(2 + N) + 
         64*S(R(1,1,1,1),N)*den(N) + 32*S(R(1,1,2),1 + N)*den(1 + N) - 32*S(R(
         1,1,2),2 + N)*den(2 + N) - 16*S(R(1,1,2),N)*den(N) - 32*S(R(1,2), - 1
          + N)*den( - 1 + N) - 1024/3*S(R(1,2),1 + N)*den(1 + N) + 656*S(R(1,2
         ),1 + N)*den(1 + N)^2 + 1048/3*S(R(1,2),2 + N)*den(2 + N) - 512*S(R(1
         ,2),2 + N)*den(2 + N)^2 + 452/3*S(R(1,2),N)*den(N) - 184*S(R(1,2),N)*
         den(N)^2 + 96*S(R(1,2,1),1 + N)*den(1 + N) - 96*S(R(1,2,1),2 + N)*
         den(2 + N) - 48*S(R(1,2,1),N)*den(N) + 416*S(R(1,3),1 + N)*den(1 + N)
          - 416*S(R(1,3),2 + N)*den(2 + N) - 208*S(R(1,3),N)*den(N) + 304/3*S(
         R(2), - 1 + N)*den( - 1 + N) + 2036/3*S(R(2),1 + N)*den(1 + N) - 384*
         S(R(2),1 + N)*den(1 + N)*z2 - 2032/3*S(R(2),1 + N)*den(1 + N)^2 - 160
         *S(R(2),1 + N)*den(1 + N)^3 - 3284/3*S(R(2),2 + N)*den(2 + N) + 384*
         S(R(2),2 + N)*den(2 + N)*z2 - 280/3*S(R(2),2 + N)*den(2 + N)^2 - 320*
         S(R(2),2 + N)*den(2 + N)^3 - 212*S(R(2),N)*den(N) + 192*S(R(2),N)*
         den(N)*z2 - 28/3*S(R(2),N)*den(N)^2 - 160*S(R(2),N)*den(N)^3 - 160*S(
         R(2,-2),1 + N)*den(1 + N) + 160*S(R(2,-2),2 + N)*den(2 + N) + 80*S(R(
         2,-2),N)*den(N) - 32*S(R(2,1), - 1 + N)*den( - 1 + N) - 608/3*S(R(2,1
         ),1 + N)*den(1 + N) + 624*S(R(2,1),1 + N)*den(1 + N)^2 + 728/3*S(R(2,
         1),2 + N)*den(2 + N) - 448*S(R(2,1),2 + N)*den(2 + N)^2 + 268/3*S(R(2
         ,1),N)*den(N) - 168*S(R(2,1),N)*den(N)^2 + 64*S(R(2,1,1),1 + N)*den(1
          + N) - 64*S(R(2,1,1),2 + N)*den(2 + N) - 32*S(R(2,1,1),N)*den(N) - 
         480*S(R(2,2),1 + N)*den(1 + N) + 480*S(R(2,2),2 + N)*den(2 + N) + 240
         *S(R(2,2),N)*den(N) + 96*S(R(3), - 1 + N)*den( - 1 + N) + 504*S(R(3),
         1 + N)*den(1 + N) - 1040*S(R(3),1 + N)*den(1 + N)^2 - 368*S(R(3),2 + 
         N)*den(2 + N) + 672*S(R(3),2 + N)*den(2 + N)^2 + 16*S(R(3),N)*den(N)
          + 136*S(R(3),N)*den(N)^2 + 224*S(R(3,1),1 + N)*den(1 + N) - 224*S(R(
         3,1),2 + N)*den(2 + N) - 112*S(R(3,1),N)*den(N) + 112*S(R(4),1 + N)*
         den(1 + N) - 112*S(R(4),2 + N)*den(2 + N) - 56*S(R(4),N)*den(N) + 220/
         3*den( - 1 + N) - 64*den( - 1 + N)*z3 - 2659/6*den(1 + N) - 640*den(1
          + N)*z3 + 1376/3*den(1 + N)*z2 + 30203/27*den(1 + N)^2 + 416*den(1
          + N)^2*z3 + 32/3*den(1 + N)^2*z2 + 6254/9*den(1 + N)^3 + 192*den(1
          + N)^3*z2 + 1832/3*den(1 + N)^4 + 64*den(1 + N)^5 + 3092/3*den(2 + N
         ) + 144*den(2 + N)*z3 - 556/3*den(2 + N)*z2 - 17918/27*den(2 + N)^2
          - 352*den(2 + N)^2*z3 - 64/3*den(2 + N)^2*z2 - 2444/9*den(2 + N)^3
          - 384*den(2 + N)^3*z2 + 640/3*den(2 + N)^4 - 17597/36*den(N) + 144*
         den(N)*z3 - 248*den(N)*z2 - 2422/27*den(N)^2 - 64*den(N)^2*z3 + 128/3
         *den(N)^2*z2 + 1007/9*den(N)^3 - 96*den(N)^3*z2 - 148/3*den(N)^4 + 32
         *den(N)^5 )

       + theta( - 3 + N)*nf*cf^2 * ( 352*S(R(-4),1 + N)*den(1 + N) - 352*S(R(
         -4),2 + N)*den(2 + N) - 176*S(R(-4),N)*den(N) - 320*S(R(-3),1 + N)*
         den(1 + N) + 128*S(R(-3),1 + N)*den(1 + N)^2 + 256*S(R(-3),2 + N)*
         den(2 + N) - 256*S(R(-3),2 + N)*den(2 + N)^2 + 64*S(R(-3),N)*den(N)
          - 32*S(R(-3),N)*den(N)^2 - 240*S(R(-2),1 + N)*den(1 + N) - 64*S(R(-2
         ),1 + N)*den(1 + N)^2 + 64*S(R(-2),1 + N)*den(1 + N)^3 - 224*S(R(-2),
         2 + N)*den(2 + N) - 256*S(R(-2),2 + N)*den(2 + N)^2 + 256*S(R(-2),2
          + N)*den(2 + N)^3 + 496*S(R(-2),N)*den(N) - 240*S(R(-2),N)*den(N)^2
          + 96*S(R(-2),N)*den(N)^3 + 192*S(R(-2,-2),1 + N)*den(1 + N) - 192*S(
         R(-2,-2),2 + N)*den(2 + N) - 96*S(R(-2,-2),N)*den(N) + 480*S(R(1),1
          + N)*den(1 + N) + 64*S(R(1),1 + N)*den(1 + N)*z3 - 160*S(R(1),1 + N)
         *den(1 + N)*z2 + 116*S(R(1),1 + N)*den(1 + N)^2 + 128*S(R(1),1 + N)*
         den(1 + N)^2*z2 + 144*S(R(1),1 + N)*den(1 + N)^3 - 16*S(R(1),1 + N)*
         den(1 + N)^4 - 318*S(R(1),2 + N)*den(2 + N) - 64*S(R(1),2 + N)*den(2
          + N)*z3 + 160*S(R(1),2 + N)*den(2 + N)*z2 - 324*S(R(1),2 + N)*den(2
          + N)^2 - 128*S(R(1),2 + N)*den(2 + N)^2*z2 - 16*S(R(1),2 + N)*den(2
          + N)^3 + 32*S(R(1),2 + N)*den(2 + N)^4 - 180*S(R(1),N)*den(N) - 32*
         S(R(1),N)*den(N)*z3 + 144*S(R(1),N)*den(N)*z2 - 2*S(R(1),N)*den(N)^2
          - 64*S(R(1),N)*den(N)^2*z2 + 28*S(R(1),N)*den(N)^3 + 8*S(R(1),N)*
         den(N)^4 - 384*S(R(1,-3),1 + N)*den(1 + N) + 384*S(R(1,-3),2 + N)*
         den(2 + N) + 192*S(R(1,-3),N)*den(N) - 320*S(R(1,-2),1 + N)*den(1 + N
         ) + 128*S(R(1,-2),1 + N)*den(1 + N)^2 + 64*S(R(1,-2),2 + N)*den(2 + N
         ) - 256*S(R(1,-2),2 + N)*den(2 + N)^2 + 256*S(R(1,-2),N)*den(N) - 128
         *S(R(1,-2),N)*den(N)^2 + 32*S(R(1,1),1 + N)*den(1 + N) + 128*S(R(1,1)
         ,1 + N)*den(1 + N)*z2 - 80*S(R(1,1),1 + N)*den(1 + N)^2 + 128*S(R(1,1
         ),1 + N)*den(1 + N)^3 + 4*S(R(1,1),2 + N)*den(2 + N) - 128*S(R(1,1),2
          + N)*den(2 + N)*z2 + 16*S(R(1,1),2 + N)*den(2 + N)^2 - 192*S(R(1,1),
         2 + N)*den(2 + N)^3 - 34*S(R(1,1),N)*den(N) - 64*S(R(1,1),N)*den(N)*
         z2 + 104*S(R(1,1),N)*den(N)^2 - 64*S(R(1,1),N)*den(N)^3 - 64*S(R(1,1,
         1),1 + N)*den(1 + N) + 112*S(R(1,1,1),1 + N)*den(1 + N)^2 + 48*S(R(1,
         1,1),2 + N)*den(2 + N) - 128*S(R(1,1,1),2 + N)*den(2 + N)^2 + 76*S(R(
         1,1,1),N)*den(N) - 56*S(R(1,1,1),N)*den(N)^2 + 64*S(R(1,1,1,1),1 + N)
         *den(1 + N) - 64*S(R(1,1,1,1),2 + N)*den(2 + N) - 32*S(R(1,1,1,1),N)*
         den(N) - 96*S(R(1,1,2),1 + N)*den(1 + N) + 96*S(R(1,1,2),2 + N)*den(2
          + N) + 48*S(R(1,1,2),N)*den(N) + 192*S(R(1,2),1 + N)*den(1 + N) - 
         240*S(R(1,2),1 + N)*den(1 + N)^2 - 144*S(R(1,2),2 + N)*den(2 + N) + 
         288*S(R(1,2),2 + N)*den(2 + N)^2 - 180*S(R(1,2),N)*den(N) + 120*S(R(1
         ,2),N)*den(N)^2 - 160*S(R(1,2,1),1 + N)*den(1 + N) + 160*S(R(1,2,1),2
          + N)*den(2 + N) + 80*S(R(1,2,1),N)*den(N) + 32*S(R(1,3),1 + N)*den(1
          + N) - 32*S(R(1,3),2 + N)*den(2 + N) - 16*S(R(1,3),N)*den(N) - 560*
         S(R(2),1 + N)*den(1 + N) - 128*S(R(2),1 + N)*den(1 + N)*z2 + 128*S(R(
         2),1 + N)*den(1 + N)^2 - 192*S(R(2),1 + N)*den(1 + N)^3 + 468*S(R(2),
         2 + N)*den(2 + N) + 128*S(R(2),2 + N)*den(2 + N)*z2 + 112*S(R(2),2 + 
         N)*den(2 + N)^2 + 352*S(R(2),2 + N)*den(2 + N)^3 + 294*S(R(2),N)*den(
         N) + 64*S(R(2),N)*den(N)*z2 - 184*S(R(2),N)*den(N)^2 + 96*S(R(2),N)*
         den(N)^3 - 192*S(R(2,-2),1 + N)*den(1 + N) + 192*S(R(2,-2),2 + N)*
         den(2 + N) + 96*S(R(2,-2),N)*den(N) + 64*S(R(2,1),1 + N)*den(1 + N)
          - 208*S(R(2,1),1 + N)*den(1 + N)^2 - 48*S(R(2,1),2 + N)*den(2 + N)
          + 224*S(R(2,1),2 + N)*den(2 + N)^2 - 124*S(R(2,1),N)*den(N) + 104*S(
         R(2,1),N)*den(N)^2 - 128*S(R(2,1,1),1 + N)*den(1 + N) + 128*S(R(2,1,1
         ),2 + N)*den(2 + N) + 64*S(R(2,1,1),N)*den(N) + 608*S(R(2,2),1 + N)*
         den(1 + N) - 608*S(R(2,2),2 + N)*den(2 + N) - 304*S(R(2,2),N)*den(N)
          - 352*S(R(3),1 + N)*den(1 + N) + 288*S(R(3),1 + N)*den(1 + N)^2 + 
         160*S(R(3),2 + N)*den(2 + N) - 416*S(R(3),2 + N)*den(2 + N)^2 + 288*
         S(R(3),N)*den(N) - 176*S(R(3),N)*den(N)^2 + 160*S(R(3,1),1 + N)*den(1
          + N) - 160*S(R(3,1),2 + N)*den(2 + N) - 80*S(R(3,1),N)*den(N) - 672*
         S(R(4),1 + N)*den(1 + N) + 672*S(R(4),2 + N)*den(2 + N) + 336*S(R(4),
         N)*den(N) + 1967/2*den(1 + N) + 320*den(1 + N)*z3 + 208*den(1 + N)*z2
          - 1143*den(1 + N)^2 + 64*den(1 + N)^2*z3 + 64*den(1 + N)^2*z2 + 42*
         den(1 + N)^3 - 64*den(1 + N)^3*z2 - 584*den(1 + N)^4 + 256*den(1 + N)
         ^5 - 1069*den(2 + N) - 240*den(2 + N)*z2 + 110*den(2 + N)^2 + 64*den(
         2 + N)^2*z3 - 160*den(2 + N)^2*z2 + 76*den(2 + N)^3 + 128*den(2 + N)^
         3*z2 - 192*den(2 + N)^4 - 128*den(2 + N)^5 + 227/4*den(N) - 224*den(N
         )*z3 - 104*den(N)*z2 + 92*den(N)^2 + 64*den(N)^2*z3 - 16*den(N)^2*z2
          - 107*den(N)^3 + 32*den(N)^3*z2 + 36*den(N)^4 - 16*den(N)^5 )

       + theta( - 3 + N)*nf^2*ca * (  - 64/3*S(R(-3),1 + N)*den(1 + N) + 64/3*
         S(R(-3),2 + N)*den(2 + N) + 32/3*S(R(-3),N)*den(N) + 32/9*S(R(-2), - 
         1 + N)*den( - 1 + N) + 32/3*S(R(-2),1 + N)*den(1 + N) - 128/3*S(R(-2)
         ,1 + N)*den(1 + N)^2 - 512/9*S(R(-2),2 + N)*den(2 + N) - 64/3*S(R(-2)
         ,2 + N)*den(2 + N)^2 + 16*S(R(-2),N)*den(N) - 64/3*S(R(-2),N)*den(N)^
         2 - 64/3*S(R(-2,1),1 + N)*den(1 + N) + 64/3*S(R(-2,1),2 + N)*den(2 + 
         N) + 32/3*S(R(-2,1),N)*den(N) + 320/27*S(R(1), - 1 + N)*den( - 1 + N)
          + 1232/27*S(R(1),1 + N)*den(1 + N) - 160/3*S(R(1),1 + N)*den(1 + N)*
         z2 - 1360/9*S(R(1),1 + N)*den(1 + N)^2 + 16*S(R(1),1 + N)*den(1 + N)^
         3 - 2632/27*S(R(1),2 + N)*den(2 + N) + 160/3*S(R(1),2 + N)*den(2 + N)
         *z2 + 632/9*S(R(1),2 + N)*den(2 + N)^2 - 176/3*S(R(1),2 + N)*den(2 + 
         N)^3 - 592/27*S(R(1),N)*den(N) + 80/3*S(R(1),N)*den(N)*z2 + 356/9*S(
         R(1),N)*den(N)^2 - 104/3*S(R(1),N)*den(N)^3 - 128/3*S(R(1,-2),1 + N)*
         den(1 + N) + 128/3*S(R(1,-2),2 + N)*den(2 + N) + 64/3*S(R(1,-2),N)*
         den(N) - 32/9*S(R(1,1), - 1 + N)*den( - 1 + N) - 544/9*S(R(1,1),1 + N
         )*den(1 + N) + 96*S(R(1,1),1 + N)*den(1 + N)^2 + 200/3*S(R(1,1),2 + N
         )*den(2 + N) - 224/3*S(R(1,1),2 + N)*den(2 + N)^2 + 320/9*S(R(1,1),N)
         *den(N) - 32*S(R(1,1),N)*den(N)^2 + 80/3*S(R(1,1,1),1 + N)*den(1 + N)
          - 80/3*S(R(1,1,1),2 + N)*den(2 + N) - 40/3*S(R(1,1,1),N)*den(N) + 32/
         3*S(R(1,2),1 + N)*den(1 + N) - 32/3*S(R(1,2),2 + N)*den(2 + N) - 16/3
         *S(R(1,2),N)*den(N) + 32/3*S(R(2), - 1 + N)*den( - 1 + N) + 496/9*S(
         R(2),1 + N)*den(1 + N) - 80*S(R(2),1 + N)*den(1 + N)^2 - 664/9*S(R(2)
         ,2 + N)*den(2 + N) + 16*S(R(2),2 + N)*den(2 + N)^2 + 16/9*S(R(2),N)*
         den(N) - 8*S(R(2),N)*den(N)^2 + 32/3*S(R(2,1),1 + N)*den(1 + N) - 32/
         3*S(R(2,1),2 + N)*den(2 + N) - 16/3*S(R(2,1),N)*den(N) - 304/3*S(R(3)
         ,1 + N)*den(1 + N) + 304/3*S(R(3),2 + N)*den(2 + N) + 152/3*S(R(3),N)
         *den(N) + 44/9*den( - 1 + N) - 256/27*den( - 1 + N)^2 + 64/9*den( - 1
          + N)^3 + 1216/9*den(1 + N) - 128/3*den(1 + N)*z3 + 832/9*den(1 + N)*
         z2 + 752/27*den(1 + N)^2 - 64/3*den(1 + N)^2*z2 + 416/9*den(1 + N)^3
          - 640/3*den(1 + N)^4 - 916/9*den(2 + N) + 128/3*den(2 + N)*z3 - 616/
         9*den(2 + N)*z2 - 2212/27*den(2 + N)^2 + 64/3*den(2 + N)^2*z2 + 536/9
         *den(2 + N)^3 + 14/9*den(N) + 64/3*den(N)*z3 - 656/9*den(N)*z2 + 44/
         27*den(N)^2 + 32/3*den(N)^2*z2 + 296/9*den(N)^3 - 64/3*den(N)^4 )

       + theta( - 3 + N)*nf^2*cf * (  - 64/9*S(R(-2), - 1 + N)*den( - 1 + N)
          + 64*S(R(-2),1 + N)*den(1 + N)^2 + 496/9*S(R(-2),2 + N)*den(2 + N)
          + 64/3*S(R(-2),2 + N)*den(2 + N)^2 - 48*S(R(-2),N)*den(N) + 32*S(R(
         -2),N)*den(N)^2 - 560/27*S(R(1),1 + N)*den(1 + N) - 128/3*S(R(1),1 + 
         N)*den(1 + N)*z2 + 376/9*S(R(1),1 + N)*den(1 + N)^2 - 128/3*S(R(1),1
          + N)*den(1 + N)^3 + 248/27*S(R(1),2 + N)*den(2 + N) + 128/3*S(R(1),2
          + N)*den(2 + N)*z2 - 88/3*S(R(1),2 + N)*den(2 + N)^2 + 176/3*S(R(1),
         2 + N)*den(2 + N)^3 + 808/27*S(R(1),N)*den(N) + 64/3*S(R(1),N)*den(N)
         *z2 - 416/9*S(R(1),N)*den(N)^2 + 64/3*S(R(1),N)*den(N)^3 + 376/9*S(R(
         1,1),1 + N)*den(1 + N) - 128/3*S(R(1,1),1 + N)*den(1 + N)^2 - 328/9*
         S(R(1,1),2 + N)*den(2 + N) + 48*S(R(1,1),2 + N)*den(2 + N)^2 - 344/9*
         S(R(1,1),N)*den(N) + 64/3*S(R(1,1),N)*den(N)^2 - 80/3*S(R(1,1,1),1 + 
         N)*den(1 + N) + 80/3*S(R(1,1,1),2 + N)*den(2 + N) + 40/3*S(R(1,1,1),N
         )*den(N) + 112/3*S(R(1,2),1 + N)*den(1 + N) - 112/3*S(R(1,2),2 + N)*
         den(2 + N) - 56/3*S(R(1,2),N)*den(N) - 248/3*S(R(2),1 + N)*den(1 + N)
          + 160/3*S(R(2),1 + N)*den(1 + N)^2 + 232/3*S(R(2),2 + N)*den(2 + N)
          - 176/3*S(R(2),2 + N)*den(2 + N)^2 + 64*S(R(2),N)*den(N) - 80/3*S(R(
         2),N)*den(N)^2 + 80/3*S(R(2,1),1 + N)*den(1 + N) - 80/3*S(R(2,1),2 + 
         N)*den(2 + N) - 40/3*S(R(2,1),N)*den(N) + 64*S(R(3),1 + N)*den(1 + N)
          - 64*S(R(3),2 + N)*den(2 + N) - 32*S(R(3),N)*den(N) - 200/27*den( - 
         1 + N) + 512/27*den( - 1 + N)^2 - 128/9*den( - 1 + N)^3 + 2375/27*
         den(1 + N) - 128/3*den(1 + N)*z2 - 4022/27*den(1 + N)^2 - 32/3*den(1
          + N)^2*z2 - 956/9*den(1 + N)^3 + 112/3*den(1 + N)^4 - 64*den(1 + N)^
         5 - 4066/27*den(2 + N) - 8/3*den(2 + N)*z2 - 4480/27*den(2 + N)^2 - 
         32/3*den(2 + N)^2*z2 - 1400/9*den(2 + N)^3 + 32*den(2 + N)^4 + 4847/
         54*den(N) + 16*den(N)*z2 + 1684/27*den(N)^2 + 16/3*den(N)^2*z2 - 902/
         9*den(N)^3 - 32/3*den(N)^4 + 32*den(N)^5 )

       + theta( - 3 + N)*nf^3 * (  - 32/9*S(R(1),1 + N)*den(1 + N) + 16/3*S(R(
         1),1 + N)*den(1 + N)^2 + 32/9*S(R(1),2 + N)*den(2 + N) - 16/3*S(R(1),
         2 + N)*den(2 + N)^2 + 40/9*S(R(1),N)*den(N) - 8/3*S(R(1),N)*den(N)^2
          + 16/3*S(R(1,1),1 + N)*den(1 + N) - 16/3*S(R(1,1),2 + N)*den(2 + N)
          - 8/3*S(R(1,1),N)*den(N) + 16/3*S(R(2),1 + N)*den(1 + N) - 16/3*S(R(
         2),2 + N)*den(2 + N) - 8/3*S(R(2),N)*den(N) - 16/3*den(1 + N) - 32/9*
         den(1 + N)^2 + 16/3*den(1 + N)^3 + 16/3*den(2 + N) + 32/9*den(2 + N)^
         2 - 16/3*den(2 + N)^3 + 8/9*den(N) + 40/9*den(N)^2 - 8/3*den(N)^3 );

L   gTgq2 =
       + delta( - 2 + N)*cf*ca^2 * (  - 20920/243 - 64/3*z3 )

       + delta( - 2 + N)*cf^2*ca * (  - 6608/243 - 2464/9*z3 + 2432/9*z2 + 128/
         3*z2^2 )

       + delta( - 2 + N)*cf^3 * (  - 54556/243 + 320*z3 + 7264/27*z2 - 256*
         z2^2 )

       + delta( - 2 + N)*nf*cf*ca * (  - 55/81 + 512/9*z3 - 296/27*z2 )

       + delta( - 2 + N)*nf*cf^2 * (  - 2281/81 - 64/9*z3 + 32/9*z2 )

       + theta( - 3 + N)*cf*ca^2 * (  - 336*S(R(-4), - 1 + N)*den( - 1 + N) - 
         168*S(R(-4),1 + N)*den(1 + N) + 336*S(R(-4),N)*den(N) + 272*S(R(-3),
          - 1 + N)*den( - 1 + N) - 96*S(R(-3), - 1 + N)*den( - 1 + N)^2 - 544/
         3*S(R(-3),1 + N)*den(1 + N) - 136*S(R(-3),1 + N)*den(1 + N)^2 - 128/3
         *S(R(-3),2 + N)*den(2 + N) - 328/3*S(R(-3),N)*den(N) - 240*S(R(-3),N)
         *den(N)^2 - 64*S(R(-3,1), - 1 + N)*den( - 1 + N) - 32*S(R(-3,1),1 + N
         )*den(1 + N) + 64*S(R(-3,1),N)*den(N) - 248/3*S(R(-2), - 1 + N)*den(
          - 1 + N) + 752/3*S(R(-2), - 1 + N)*den( - 1 + N)^2 - 256*S(R(-2), - 
         1 + N)*den( - 1 + N)^3 + 1052/9*S(R(-2),1 + N)*den(1 + N) - 928/3*S(
         R(-2),1 + N)*den(1 + N)^2 - 248*S(R(-2),1 + N)*den(1 + N)^3 - 704/9*
         S(R(-2),2 + N)*den(2 + N) - 256/3*S(R(-2),2 + N)*den(2 + N)^2 + 1280/
         9*S(R(-2),N)*den(N) - 280/3*S(R(-2),N)*den(N)^2 - 112*S(R(-2),N)*den(
         N)^3 - 96*S(R(-2,-2), - 1 + N)*den( - 1 + N) - 48*S(R(-2,-2),1 + N)*
         den(1 + N) + 96*S(R(-2,-2),N)*den(N) + 352/3*S(R(-2,1), - 1 + N)*den(
          - 1 + N) - 64*S(R(-2,1), - 1 + N)*den( - 1 + N)^2 + 80*S(R(-2,1),1
          + N)*den(1 + N) - 32*S(R(-2,1),1 + N)*den(1 + N)^2 - 64/3*S(R(-2,1),
         2 + N)*den(2 + N) - 160*S(R(-2,1),N)*den(N) + 64*S(R(-2,1),N)*den(N)^
         2 - 64*S(R(-2,1,1), - 1 + N)*den( - 1 + N) - 32*S(R(-2,1,1),1 + N)*
         den(1 + N) + 64*S(R(-2,1,1),N)*den(N) + 192*S(R(-2,2), - 1 + N)*den(
          - 1 + N) + 96*S(R(-2,2),1 + N)*den(1 + N) - 192*S(R(-2,2),N)*den(N)
          - 31504/27*S(R(1), - 1 + N)*den( - 1 + N) + 416*S(R(1), - 1 + N)*
         den( - 1 + N)*z3 - 464/3*S(R(1), - 1 + N)*den( - 1 + N)*z2 + 4664/9*
         S(R(1), - 1 + N)*den( - 1 + N)^2 + 64*S(R(1), - 1 + N)*den( - 1 + N)^
         2*z2 + 32/3*S(R(1), - 1 + N)*den( - 1 + N)^3 - 128*S(R(1), - 1 + N)*
         den( - 1 + N)^4 + 688/27*S(R(1),1 + N)*den(1 + N) + 208*S(R(1),1 + N)
         *den(1 + N)*z3 + 184*S(R(1),1 + N)*den(1 + N)*z2 + 4220/9*S(R(1),1 + 
         N)*den(1 + N)^2 + 96*S(R(1),1 + N)*den(1 + N)^2*z2 + 284/3*S(R(1),1
          + N)*den(1 + N)^3 - 92*S(R(1),1 + N)*den(1 + N)^4 + 1924/9*S(R(1),2
          + N)*den(2 + N) + 128/3*S(R(1),2 + N)*den(2 + N)*z2 + 1552/9*S(R(1),
         2 + N)*den(2 + N)^2 + 128/3*S(R(1),2 + N)*den(2 + N)^3 + 22270/27*S(
         R(1),N)*den(N) - 416*S(R(1),N)*den(N)*z3 + 80*S(R(1),N)*den(N)*z2 + 
         6896/9*S(R(1),N)*den(N)^2 + 192*S(R(1),N)*den(N)^2*z2 + 1292/3*S(R(1)
         ,N)*den(N)^3 - 152*S(R(1),N)*den(N)^4 + 192*S(R(1,-3), - 1 + N)*den(
          - 1 + N) + 96*S(R(1,-3),1 + N)*den(1 + N) - 192*S(R(1,-3),N)*den(N)
          - 352/3*S(R(1,-2), - 1 + N)*den( - 1 + N) + 160*S(R(1,-2),1 + N)*
         den(1 + N) + 48*S(R(1,-2),1 + N)*den(1 + N)^2 + 64/3*S(R(1,-2),2 + N)
         *den(2 + N) - 16*S(R(1,-2),N)*den(N) + 160*S(R(1,-2),N)*den(N)^2 + 64
         *S(R(1,-2,1), - 1 + N)*den( - 1 + N) + 32*S(R(1,-2,1),1 + N)*den(1 + 
         N) - 64*S(R(1,-2,1),N)*den(N) + 532/3*S(R(1,1), - 1 + N)*den( - 1 + N
         ) - 320*S(R(1,1), - 1 + N)*den( - 1 + N)*z2 + 448/3*S(R(1,1), - 1 + N
         )*den( - 1 + N)^2 - 192*S(R(1,1), - 1 + N)*den( - 1 + N)^3 + 440/9*S(
         R(1,1),1 + N)*den(1 + N) - 160*S(R(1,1),1 + N)*den(1 + N)*z2 - 260/3*
         S(R(1,1),1 + N)*den(1 + N)^2 - 160*S(R(1,1),1 + N)*den(1 + N)^3 - 560/
         9*S(R(1,1),2 + N)*den(2 + N) - 128/3*S(R(1,1),2 + N)*den(2 + N)^2 - 
         808/9*S(R(1,1),N)*den(N) + 320*S(R(1,1),N)*den(N)*z2 - 296/3*S(R(1,1)
         ,N)*den(N)^2 - 128*S(R(1,1),N)*den(N)^3 - 192*S(R(1,1,-2), - 1 + N)*
         den( - 1 + N) - 96*S(R(1,1,-2),1 + N)*den(1 + N) + 192*S(R(1,1,-2),N)
         *den(N) + 160/3*S(R(1,1,1), - 1 + N)*den( - 1 + N) - 128*S(R(1,1,1),
          - 1 + N)*den( - 1 + N)^2 + 76/3*S(R(1,1,1),1 + N)*den(1 + N) - 80*S(
         R(1,1,1),1 + N)*den(1 + N)^2 - 32/3*S(R(1,1,1),2 + N)*den(2 + N) - 
         104/3*S(R(1,1,1),N)*den(N) + 64*S(R(1,1,1),N)*den(N)^2 - 64*S(R(1,1,1
         ,1), - 1 + N)*den( - 1 + N) - 32*S(R(1,1,1,1),1 + N)*den(1 + N) + 64*
         S(R(1,1,1,1),N)*den(N) + 192*S(R(1,1,2), - 1 + N)*den( - 1 + N) + 96*
         S(R(1,1,2),1 + N)*den(1 + N) - 192*S(R(1,1,2),N)*den(N) - 424/3*S(R(1
         ,2), - 1 + N)*den( - 1 + N) + 192*S(R(1,2), - 1 + N)*den( - 1 + N)^2
          - 352/3*S(R(1,2),1 + N)*den(1 + N) + 112*S(R(1,2),1 + N)*den(1 + N)^
         2 + 32/3*S(R(1,2),2 + N)*den(2 + N) + 368/3*S(R(1,2),N)*den(N) - 128*
         S(R(1,2),N)*den(N)^2 + 128*S(R(1,2,1), - 1 + N)*den( - 1 + N) + 64*S(
         R(1,2,1),1 + N)*den(1 + N) - 128*S(R(1,2,1),N)*den(N) - 160*S(R(1,3),
          - 1 + N)*den( - 1 + N) - 80*S(R(1,3),1 + N)*den(1 + N) + 160*S(R(1,3
         ),N)*den(N) - 4136/9*S(R(2), - 1 + N)*den( - 1 + N) + 256*S(R(2), - 1
          + N)*den( - 1 + N)*z2 - 1504/3*S(R(2), - 1 + N)*den( - 1 + N)^2 + 
         576*S(R(2), - 1 + N)*den( - 1 + N)^3 - 604/9*S(R(2),1 + N)*den(1 + N)
          + 128*S(R(2),1 + N)*den(1 + N)*z2 + 424*S(R(2),1 + N)*den(1 + N)^2
          + 480*S(R(2),1 + N)*den(1 + N)^3 + 760/3*S(R(2),2 + N)*den(2 + N) + 
         512/3*S(R(2),2 + N)*den(2 + N)^2 + 1160/9*S(R(2),N)*den(N) - 256*S(R(
         2),N)*den(N)*z2 + 576*S(R(2),N)*den(N)^2 + 384*S(R(2),N)*den(N)^3 + 
         352*S(R(2,-2), - 1 + N)*den( - 1 + N) + 176*S(R(2,-2),1 + N)*den(1 + 
         N) - 352*S(R(2,-2),N)*den(N) - 248*S(R(2,1), - 1 + N)*den( - 1 + N)
          + 256*S(R(2,1), - 1 + N)*den( - 1 + N)^2 - 72*S(R(2,1),1 + N)*den(1
          + N) + 176*S(R(2,1),1 + N)*den(1 + N)^2 + 32*S(R(2,1),2 + N)*den(2
          + N) + 192*S(R(2,1),N)*den(N) - 64*S(R(2,1),N)*den(N)^2 + 64*S(R(2,1
         ,1), - 1 + N)*den( - 1 + N) + 32*S(R(2,1,1),1 + N)*den(1 + N) - 64*S(
         R(2,1,1),N)*den(N) - 640*S(R(2,2), - 1 + N)*den( - 1 + N) - 320*S(R(2
         ,2),1 + N)*den(1 + N) + 640*S(R(2,2),N)*den(N) + 1024/3*S(R(3), - 1
          + N)*den( - 1 + N) - 160*S(R(3), - 1 + N)*den( - 1 + N)^2 + 1004/3*
         S(R(3),1 + N)*den(1 + N) - 76*S(R(3),1 + N)*den(1 + N)^2 - 1300/3*S(
         R(3),N)*den(N) + 232*S(R(3),N)*den(N)^2 - 160*S(R(3,1), - 1 + N)*den(
          - 1 + N) - 80*S(R(3,1),1 + N)*den(1 + N) + 160*S(R(3,1),N)*den(N) + 
         560*S(R(4), - 1 + N)*den( - 1 + N) + 280*S(R(4),1 + N)*den(1 + N) - 
         560*S(R(4),N)*den(N) - 3514/9*den( - 1 + N) + 2560/3*den( - 1 + N)*z3
          - 232/9*den( - 1 + N)*z2 + 13384/27*den( - 1 + N)^2 - 512*den( - 1
          + N)^2*z3 - 32/3*den( - 1 + N)^2*z2 - 3920/9*den( - 1 + N)^3 + 1856/
         3*den( - 1 + N)^4 - 512*den( - 1 + N)^5 + 3436/27*den(1 + N) - 1448/3
         *den(1 + N)*z3 - 368/9*den(1 + N)*z2 - 23630/27*den(1 + N)^2 - 512*
         den(1 + N)^2*z3 - 680/3*den(1 + N)^2*z2 - 7280/9*den(1 + N)^3 - 3344/
         3*den(1 + N)^4 - 632*den(1 + N)^5 - 4136/9*den(2 + N) - 512/3*den(2
          + N)*z3 - 400/3*den(2 + N)*z2 - 12964/27*den(2 + N)^2 - 256/3*den(2
          + N)^2*z2 - 3688/9*den(2 + N)^3 - 224/3*den(2 + N)^4 + 17798/27*den(
         N) - 1088/3*den(N)*z3 + 736/9*den(N)*z2 - 32612/27*den(N)^2 - 608*
         den(N)^2*z3 - 1328/3*den(N)^2*z2 - 11848/9*den(N)^3 - 848/3*den(N)^4
          + 128*den(N)^5 )

       + theta( - 3 + N)*cf^2*ca * (  - 16*S(R(-4), - 1 + N)*den( - 1 + N) - 8
         *S(R(-4),1 + N)*den(1 + N) + 16*S(R(-4),N)*den(N) + 48*S(R(-3), - 1
          + N)*den( - 1 + N) + 72*S(R(-3),1 + N)*den(1 + N) - 32*S(R(-3),1 + N
         )*den(1 + N)^2 - 192*S(R(-3),N)*den(N) + 32*S(R(-3),N)*den(N)^2 + 64*
         S(R(-3,1), - 1 + N)*den( - 1 + N) + 32*S(R(-3,1),1 + N)*den(1 + N) - 
         64*S(R(-3,1),N)*den(N) + 192*S(R(-2), - 1 + N)*den( - 1 + N) - 128*S(
         R(-2), - 1 + N)*den( - 1 + N)*z2 - 96*S(R(-2), - 1 + N)*den( - 1 + N)
         ^2 - 268*S(R(-2),1 + N)*den(1 + N) - 64*S(R(-2),1 + N)*den(1 + N)*z2
          - 128*S(R(-2),1 + N)*den(1 + N)^2 + 48*S(R(-2),1 + N)*den(1 + N)^3
          + 88*S(R(-2),N)*den(N) + 128*S(R(-2),N)*den(N)*z2 - 144*S(R(-2),N)*
         den(N)^2 + 32*S(R(-2),N)*den(N)^3 + 96*S(R(-2,-2), - 1 + N)*den( - 1
          + N) + 48*S(R(-2,-2),1 + N)*den(1 + N) - 96*S(R(-2,-2),N)*den(N) + 
         48*S(R(-2,1), - 1 + N)*den( - 1 + N) + 64*S(R(-2,1), - 1 + N)*den( - 
         1 + N)^2 + 96*S(R(-2,1),1 + N)*den(1 + N) + 32*S(R(-2,1),1 + N)*den(1
          + N)^2 - 160*S(R(-2,1),N)*den(N) + 64*S(R(-2,1),N)*den(N)^2 + 64*S(
         R(-2,1,1), - 1 + N)*den( - 1 + N) + 32*S(R(-2,1,1),1 + N)*den(1 + N)
          - 64*S(R(-2,1,1),N)*den(N) - 128*S(R(-2,2), - 1 + N)*den( - 1 + N)
          - 64*S(R(-2,2),1 + N)*den(1 + N) + 128*S(R(-2,2),N)*den(N) + 39092/
         27*S(R(1), - 1 + N)*den( - 1 + N) - 224*S(R(1), - 1 + N)*den( - 1 + N
         )*z3 + 784/3*S(R(1), - 1 + N)*den( - 1 + N)*z2 - 5800/9*S(R(1), - 1
          + N)*den( - 1 + N)^2 - 192*S(R(1), - 1 + N)*den( - 1 + N)^2*z2 - 640/
         3*S(R(1), - 1 + N)*den( - 1 + N)^3 + 512*S(R(1), - 1 + N)*den( - 1 + 
         N)^4 - 3988/27*S(R(1),1 + N)*den(1 + N) - 112*S(R(1),1 + N)*den(1 + N
         )*z3 - 56/3*S(R(1),1 + N)*den(1 + N)*z2 - 4576/9*S(R(1),1 + N)*den(1
          + N)^2 - 192*S(R(1),1 + N)*den(1 + N)^2*z2 + 680/3*S(R(1),1 + N)*
         den(1 + N)^3 + 376*S(R(1),1 + N)*den(1 + N)^4 - 5908/27*S(R(1),2 + N)
         *den(2 + N) - 128/3*S(R(1),2 + N)*den(2 + N)*z2 - 352/3*S(R(1),2 + N)
         *den(2 + N)^2 + 32*S(R(1),2 + N)*den(2 + N)^3 - 26008/27*S(R(1),N)*
         den(N) + 224*S(R(1),N)*den(N)*z3 - 752/3*S(R(1),N)*den(N)*z2 - 8980/9
         *S(R(1),N)*den(N)^2 - 136/3*S(R(1),N)*den(N)^3 + 336*S(R(1),N)*den(N)
         ^4 + 64*S(R(1,-3), - 1 + N)*den( - 1 + N) + 32*S(R(1,-3),1 + N)*den(1
          + N) - 64*S(R(1,-3),N)*den(N) - 48*S(R(1,-2), - 1 + N)*den( - 1 + N)
          - 64*S(R(1,-2), - 1 + N)*den( - 1 + N)^2 - 128*S(R(1,-2),1 + N)*den(
         1 + N) - 96*S(R(1,-2),1 + N)*den(1 + N)^2 + 192*S(R(1,-2),N)*den(N)
          + 128*S(R(1,-2),N)*den(N)^2 + 192*S(R(1,-2,1), - 1 + N)*den( - 1 + N
         ) + 96*S(R(1,-2,1),1 + N)*den(1 + N) - 192*S(R(1,-2,1),N)*den(N) - 
         848/9*S(R(1,1), - 1 + N)*den( - 1 + N) + 320*S(R(1,1), - 1 + N)*den(
          - 1 + N)*z2 - 464/3*S(R(1,1), - 1 + N)*den( - 1 + N)^2 + 320*S(R(1,1
         ), - 1 + N)*den( - 1 + N)^3 + 280/9*S(R(1,1),1 + N)*den(1 + N) + 160*
         S(R(1,1),1 + N)*den(1 + N)*z2 + 28/3*S(R(1,1),1 + N)*den(1 + N)^2 + 
         216*S(R(1,1),1 + N)*den(1 + N)^3 + 352/9*S(R(1,1),2 + N)*den(2 + N)
          + 32*S(R(1,1),2 + N)*den(2 + N)^2 + 160/9*S(R(1,1),N)*den(N) - 320*
         S(R(1,1),N)*den(N)*z2 + 424/3*S(R(1,1),N)*den(N)^2 + 16*S(R(1,1),N)*
         den(N)^3 + 192*S(R(1,1,-2), - 1 + N)*den( - 1 + N) + 96*S(R(1,1,-2),1
          + N)*den(1 + N) - 192*S(R(1,1,-2),N)*den(N) - 160/3*S(R(1,1,1), - 1
          + N)*den( - 1 + N) + 320*S(R(1,1,1), - 1 + N)*den( - 1 + N)^2 - 232/
         3*S(R(1,1,1),1 + N)*den(1 + N) + 184*S(R(1,1,1),1 + N)*den(1 + N)^2
          + 32/3*S(R(1,1,1),2 + N)*den(2 + N) + 152/3*S(R(1,1,1),N)*den(N) - 
         272*S(R(1,1,1),N)*den(N)^2 + 128*S(R(1,1,1,1), - 1 + N)*den( - 1 + N)
          + 64*S(R(1,1,1,1),1 + N)*den(1 + N) - 128*S(R(1,1,1,1),N)*den(N) - 
         224*S(R(1,1,2), - 1 + N)*den( - 1 + N) - 112*S(R(1,1,2),1 + N)*den(1
          + N) + 224*S(R(1,1,2),N)*den(N) + 88*S(R(1,2), - 1 + N)*den( - 1 + N
         ) - 384*S(R(1,2), - 1 + N)*den( - 1 + N)^2 + 332/3*S(R(1,2),1 + N)*
         den(1 + N) - 216*S(R(1,2),1 + N)*den(1 + N)^2 - 32/3*S(R(1,2),2 + N)*
         den(2 + N) - 256/3*S(R(1,2),N)*den(N) + 336*S(R(1,2),N)*den(N)^2 - 32
         *S(R(1,2,1), - 1 + N)*den( - 1 + N) - 16*S(R(1,2,1),1 + N)*den(1 + N)
          + 32*S(R(1,2,1),N)*den(N) - 160*S(R(1,3), - 1 + N)*den( - 1 + N) - 
         80*S(R(1,3),1 + N)*den(1 + N) + 160*S(R(1,3),N)*den(N) + 620/9*S(R(2)
         , - 1 + N)*den( - 1 + N) + 128*S(R(2), - 1 + N)*den( - 1 + N)*z2 + 
         1280/3*S(R(2), - 1 + N)*den( - 1 + N)^2 - 448*S(R(2), - 1 + N)*den(
          - 1 + N)^3 - 200*S(R(2),1 + N)*den(1 + N) + 64*S(R(2),1 + N)*den(1
          + N)*z2 - 96*S(R(2),1 + N)*den(1 + N)^2 - 344*S(R(2),1 + N)*den(1 + 
         N)^3 - 704/9*S(R(2),2 + N)*den(2 + N) - 224/3*S(R(2),2 + N)*den(2 + N
         )^2 + 488/3*S(R(2),N)*den(N) - 128*S(R(2),N)*den(N)*z2 - 600*S(R(2),N
         )*den(N)^2 - 208*S(R(2),N)*den(N)^3 - 160*S(R(2,-2), - 1 + N)*den( - 
         1 + N) - 80*S(R(2,-2),1 + N)*den(1 + N) + 160*S(R(2,-2),N)*den(N) + 
         904/3*S(R(2,1), - 1 + N)*den( - 1 + N) - 448*S(R(2,1), - 1 + N)*den(
          - 1 + N)^2 + 404/3*S(R(2,1),1 + N)*den(1 + N) - 312*S(R(2,1),1 + N)*
         den(1 + N)^2 - 32*S(R(2,1),2 + N)*den(2 + N) - 976/3*S(R(2,1),N)*den(
         N) + 336*S(R(2,1),N)*den(N)^2 + 64*S(R(2,1,1), - 1 + N)*den( - 1 + N)
          + 32*S(R(2,1,1),1 + N)*den(1 + N) - 64*S(R(2,1,1),N)*den(N) + 544*S(
         R(2,2), - 1 + N)*den( - 1 + N) + 272*S(R(2,2),1 + N)*den(1 + N) - 544
         *S(R(2,2),N)*den(N) - 336*S(R(3), - 1 + N)*den( - 1 + N) + 256*S(R(3)
         , - 1 + N)*den( - 1 + N)^2 - 832/3*S(R(3),1 + N)*den(1 + N) + 208*S(
         R(3),1 + N)*den(1 + N)^2 + 64/3*S(R(3),2 + N)*den(2 + N) + 1760/3*S(
         R(3),N)*den(N) - 320*S(R(3),N)*den(N)^2 - 224*S(R(3,1), - 1 + N)*den(
          - 1 + N) - 112*S(R(3,1),1 + N)*den(1 + N) + 224*S(R(3,1),N)*den(N)
          - 48*S(R(4), - 1 + N)*den( - 1 + N) - 24*S(R(4),1 + N)*den(1 + N) + 
         48*S(R(4),N)*den(N) - 200*den( - 1 + N) - 912*den( - 1 + N)*z3 + 2776/
         9*den( - 1 + N)*z2 + 64*den( - 1 + N)*z2^2 + 244*den( - 1 + N)^2 + 
         320*den( - 1 + N)^2*z3 + 928/3*den( - 1 + N)^2*z2 - 80*den( - 1 + N)^
         3 - 384*den( - 1 + N)^3*z2 + 4811/12*den(1 + N) + 1120/3*den(1 + N)*
         z3 + 856/9*den(1 + N)*z2 + 32*den(1 + N)*z2^2 + 18911/27*den(1 + N)^2
          + 368*den(1 + N)^2*z3 - 680/3*den(1 + N)^2*z2 + 441*den(1 + N)^3 - 
         288*den(1 + N)^3*z2 - 268/3*den(1 + N)^4 - 64*den(1 + N)^5 + 140/3*
         den(2 + N) + 320/3*den(2 + N)*z3 - 704/9*den(2 + N)*z2 + 8932/27*den(
         2 + N)^2 - 128/3*den(2 + N)^2*z2 + 1408/9*den(2 + N)^3 + 64/3*den(2
          + N)^4 - 1735/6*den(N) + 736/3*den(N)*z3 - 1376/9*den(N)*z2 - 64*
         den(N)*z2^2 + 40301/27*den(N)^2 + 512*den(N)^2*z3 + 352/3*den(N)^2*z2
          + 2338/3*den(N)^3 - 320*den(N)^3*z2 + 368/3*den(N)^4 - 64*den(N)^5 )

       + theta( - 3 + N)*cf^3 * ( 32*S(R(-4), - 1 + N)*den( - 1 + N) + 16*S(R(
         -4),1 + N)*den(1 + N) - 32*S(R(-4),N)*den(N) - 96*S(R(-3), - 1 + N)*
         den( - 1 + N) - 128*S(R(-3), - 1 + N)*den( - 1 + N)^2 - 96*S(R(-3),1
          + N)*den(1 + N) - 64*S(R(-3),1 + N)*den(1 + N)^2 + 224*S(R(-3),N)*
         den(N) + 64*S(R(-3),N)*den(N)^2 - 256*S(R(-2), - 1 + N)*den( - 1 + N)
          + 192*S(R(-2), - 1 + N)*den( - 1 + N)^2 + 208*S(R(-2),1 + N)*den(1
          + N) + 112*S(R(-2),1 + N)*den(1 + N)^2 - 96*S(R(-2),1 + N)*den(1 + N
         )^3 + 80*S(R(-2),N)*den(N) + 128*S(R(-2),N)*den(N)^2 + 64*S(R(-2),N)*
         den(N)^3 - 64*S(R(-2,-2), - 1 + N)*den( - 1 + N) - 32*S(R(-2,-2),1 + 
         N)*den(1 + N) + 64*S(R(-2,-2),N)*den(N) - 228*S(R(1), - 1 + N)*den(
          - 1 + N) + 192*S(R(1), - 1 + N)*den( - 1 + N)*z3 - 96*S(R(1), - 1 + 
         N)*den( - 1 + N)*z2 + 384*S(R(1), - 1 + N)*den( - 1 + N)^2*z2 - 16*S(
         R(1),1 + N)*den(1 + N) + 96*S(R(1),1 + N)*den(1 + N)*z3 - 160*S(R(1),
         1 + N)*den(1 + N)*z2 - 140*S(R(1),1 + N)*den(1 + N)^2 + 224*S(R(1),1
          + N)*den(1 + N)^2*z2 + 28*S(R(1),1 + N)*den(1 + N)^3 + 64*S(R(1),1
          + N)*den(1 + N)^4 + 230*S(R(1),N)*den(N) - 192*S(R(1),N)*den(N)*z3
          + 160*S(R(1),N)*den(N)*z2 + 208*S(R(1),N)*den(N)^2 - 448*S(R(1),N)*
         den(N)^2*z2 - 248*S(R(1),N)*den(N)^3 - 128*S(R(1),N)*den(N)^4 - 128*
         S(R(1,-3), - 1 + N)*den( - 1 + N) - 64*S(R(1,-3),1 + N)*den(1 + N) + 
         128*S(R(1,-3),N)*den(N) + 256*S(R(1,-2), - 1 + N)*den( - 1 + N)^2 + 
         64*S(R(1,-2),1 + N)*den(1 + N) + 192*S(R(1,-2),1 + N)*den(1 + N)^2 - 
         128*S(R(1,-2),N)*den(N) - 256*S(R(1,-2),N)*den(N)^2 - 60*S(R(1,1), - 
         1 + N)*den( - 1 + N) - 256*S(R(1,1), - 1 + N)*den( - 1 + N)^3 - 80*S(
         R(1,1),1 + N)*den(1 + N) + 56*S(R(1,1),1 + N)*den(1 + N)^2 - 120*S(R(
         1,1),1 + N)*den(1 + N)^3 + 72*S(R(1,1),N)*den(N) - 72*S(R(1,1),N)*
         den(N)^2 + 240*S(R(1,1),N)*den(N)^3 - 192*S(R(1,1,1), - 1 + N)*den(
          - 1 + N)^2 + 52*S(R(1,1,1),1 + N)*den(1 + N) - 104*S(R(1,1,1),1 + N)
         *den(1 + N)^2 - 16*S(R(1,1,1),N)*den(N) + 208*S(R(1,1,1),N)*den(N)^2
          - 64*S(R(1,1,1,1), - 1 + N)*den( - 1 + N) - 32*S(R(1,1,1,1),1 + N)*
         den(1 + N) + 64*S(R(1,1,1,1),N)*den(N) + 32*S(R(1,1,2), - 1 + N)*den(
          - 1 + N) + 16*S(R(1,1,2),1 + N)*den(1 + N) - 32*S(R(1,1,2),N)*den(N)
          + 48*S(R(1,2), - 1 + N)*den( - 1 + N) + 64*S(R(1,2), - 1 + N)*den(
          - 1 + N)^2 + 4*S(R(1,2),1 + N)*den(1 + N) + 40*S(R(1,2),1 + N)*den(1
          + N)^2 - 32*S(R(1,2),N)*den(N) - 80*S(R(1,2),N)*den(N)^2 - 96*S(R(1,
         2,1), - 1 + N)*den( - 1 + N) - 48*S(R(1,2,1),1 + N)*den(1 + N) + 96*
         S(R(1,2,1),N)*den(N) + 192*S(R(1,3), - 1 + N)*den( - 1 + N) + 96*S(R(
         1,3),1 + N)*den(1 + N) - 192*S(R(1,3),N)*den(N) + 180*S(R(2), - 1 + N
         )*den( - 1 + N) - 128*S(R(2), - 1 + N)*den( - 1 + N)*z2 + 128*S(R(2),
          - 1 + N)*den( - 1 + N)^3 + 140*S(R(2),1 + N)*den(1 + N) - 64*S(R(2),
         1 + N)*den(1 + N)*z2 - 40*S(R(2),1 + N)*den(1 + N)^2 + 88*S(R(2),1 + 
         N)*den(1 + N)^3 - 264*S(R(2),N)*den(N) + 128*S(R(2),N)*den(N)*z2 + 
         104*S(R(2),N)*den(N)^2 - 176*S(R(2),N)*den(N)^3 - 64*S(R(2,-2), - 1
          + N)*den( - 1 + N) - 32*S(R(2,-2),1 + N)*den(1 + N) + 64*S(R(2,-2),N
         )*den(N) - 48*S(R(2,1), - 1 + N)*den( - 1 + N) + 64*S(R(2,1), - 1 + N
         )*den( - 1 + N)^2 - 60*S(R(2,1),1 + N)*den(1 + N) + 72*S(R(2,1),1 + N
         )*den(1 + N)^2 + 128*S(R(2,1),N)*den(N) - 144*S(R(2,1),N)*den(N)^2 - 
         128*S(R(2,1,1), - 1 + N)*den( - 1 + N) - 64*S(R(2,1,1),1 + N)*den(1
          + N) + 128*S(R(2,1,1),N)*den(N) - 32*S(R(2,2), - 1 + N)*den( - 1 + N
         ) - 16*S(R(2,2),1 + N)*den(1 + N) + 32*S(R(2,2),N)*den(N) - 48*S(R(3)
         , - 1 + N)*den( - 1 + N) + 128*S(R(3), - 1 + N)*den( - 1 + N)^2 + 36*
         S(R(3),1 + N)*den(1 + N) + 40*S(R(3),1 + N)*den(1 + N)^2 - 128*S(R(3)
         ,N)*den(N) - 16*S(R(3),N)*den(N)^2 + 256*S(R(3,1), - 1 + N)*den( - 1
          + N) + 128*S(R(3,1),1 + N)*den(1 + N) - 256*S(R(3,1),N)*den(N) - 192
         *S(R(4), - 1 + N)*den( - 1 + N) - 96*S(R(4),1 + N)*den(1 + N) + 192*
         S(R(4),N)*den(N) - 794*den( - 1 + N) + 288*den( - 1 + N)*z3 - 384*
         den( - 1 + N)*z2^2 + 208*den( - 1 + N)^2 - 731/4*den(1 + N) - 48*den(
         1 + N)*z3 + 200*den(1 + N)*z2 - 192*den(1 + N)*z2^2 + 29*den(1 + N)^2
          - 96*den(1 + N)^2*z3 + 64*den(1 + N)^2*z2 + 251*den(1 + N)^3 - 96*
         den(1 + N)^3*z2 + 40*den(1 + N)^4 - 96*den(1 + N)^5 + 1915/2*den(N)
          - 96*den(N)*z3 + 16*den(N)*z2 + 384*den(N)*z2^2 + 197*den(N)^2 + 224
         *den(N)^2*z2 + 290*den(N)^3 + 192*den(N)^3*z2 + 160*den(N)^4 + 32*
         den(N)^5 )

       + theta( - 3 + N)*nf*cf*ca * ( 32/3*S(R(-3), - 1 + N)*den( - 1 + N) + 
         16/3*S(R(-3),1 + N)*den(1 + N) - 32/3*S(R(-3),N)*den(N) - 160/9*S(R(
         -2), - 1 + N)*den( - 1 + N) + 32/3*S(R(-2), - 1 + N)*den( - 1 + N)^2
          - 104/9*S(R(-2),1 + N)*den(1 + N) + 16/3*S(R(-2),1 + N)*den(1 + N)^2
          + 160/9*S(R(-2),N)*den(N) - 32/3*S(R(-2),N)*den(N)^2 + 448/27*S(R(1)
         , - 1 + N)*den( - 1 + N) - 32*S(R(1), - 1 + N)*den( - 1 + N)*z2 - 160/
         9*S(R(1), - 1 + N)*den( - 1 + N)^2 + 32/3*S(R(1), - 1 + N)*den( - 1
          + N)^3 + 392/27*S(R(1),1 + N)*den(1 + N) - 16*S(R(1),1 + N)*den(1 + 
         N)*z2 - 104/9*S(R(1),1 + N)*den(1 + N)^2 + 16/3*S(R(1),1 + N)*den(1
          + N)^3 - 448/27*S(R(1),N)*den(N) + 32*S(R(1),N)*den(N)*z2 + 136/9*S(
         R(1),N)*den(N)^2 - 32/3*S(R(1),N)*den(N)^3 - 160/9*S(R(1,1), - 1 + N)
         *den( - 1 + N) + 16/3*S(R(1,1), - 1 + N)*den( - 1 + N)^2 - 104/9*S(R(
         1,1),1 + N)*den(1 + N) + 8/3*S(R(1,1),1 + N)*den(1 + N)^2 + 160/9*S(
         R(1,1),N)*den(N) - 16/3*S(R(1,1),N)*den(N)^2 + 16/3*S(R(1,1,1), - 1
          + N)*den( - 1 + N) + 8/3*S(R(1,1,1),1 + N)*den(1 + N) - 16/3*S(R(1,1
         ,1),N)*den(N) + 32/3*S(R(1,2), - 1 + N)*den( - 1 + N) + 16/3*S(R(1,2)
         ,1 + N)*den(1 + N) - 32/3*S(R(1,2),N)*den(N) + 320/9*S(R(2), - 1 + N)
         *den( - 1 + N) + 136/9*S(R(2),1 + N)*den(1 + N) - 320/9*S(R(2),N)*
         den(N) - 160/3*S(R(3), - 1 + N)*den( - 1 + N) - 80/3*S(R(3),1 + N)*
         den(1 + N) + 160/3*S(R(3),N)*den(N) - 3778/81*den( - 1 + N) + 256/3*
         den( - 1 + N)*z3 + 160/9*den( - 1 + N)*z2 + 1156/27*den( - 1 + N)^2
          - 32/3*den( - 1 + N)^2*z2 - 656/9*den( - 1 + N)^3 + 128/3*den( - 1
          + N)^4 + 2624/27*den(1 + N) + 128/3*den(1 + N)*z3 + 176/9*den(1 + N)
         *z2 + 308/27*den(1 + N)^2 - 16/3*den(1 + N)^2*z2 + 464/9*den(1 + N)^3
          + 128/3*den(1 + N)^4 - 1892/81*den(2 + N) + 64/9*den(2 + N)^2 + 128/
         9*den(2 + N)^3 - 332/27*den(N) - 256/3*den(N)*z3 - 160/9*den(N)*z2 + 
         1280/27*den(N)^2 + 32/3*den(N)^2*z2 + 256/9*den(N)^3 + 32/3*den(N)^4
          )

       + theta( - 3 + N)*nf*cf^2 * (  - 448/27*S(R(1), - 1 + N)*den( - 1 + N)
          + 64/3*S(R(1), - 1 + N)*den( - 1 + N)*z2 + 320/9*S(R(1), - 1 + N)*
         den( - 1 + N)^2 - 64/3*S(R(1), - 1 + N)*den( - 1 + N)^3 - 464/27*S(R(
         1),1 + N)*den(1 + N) + 32/3*S(R(1),1 + N)*den(1 + N)*z2 + 208/9*S(R(1
         ),1 + N)*den(1 + N)^2 - 32/3*S(R(1),1 + N)*den(1 + N)^3 + 484/27*S(R(
         1),N)*den(N) - 64/3*S(R(1),N)*den(N)*z2 - 320/9*S(R(1),N)*den(N)^2 + 
         64/3*S(R(1),N)*den(N)^3 + 160/9*S(R(1,1), - 1 + N)*den( - 1 + N) - 32/
         3*S(R(1,1), - 1 + N)*den( - 1 + N)^2 + 104/9*S(R(1,1),1 + N)*den(1 + 
         N) - 16/3*S(R(1,1),1 + N)*den(1 + N)^2 - 160/9*S(R(1,1),N)*den(N) + 
         32/3*S(R(1,1),N)*den(N)^2 - 16/3*S(R(1,1,1), - 1 + N)*den( - 1 + N)
          - 8/3*S(R(1,1,1),1 + N)*den(1 + N) + 16/3*S(R(1,1,1),N)*den(N) - 16/
         3*S(R(1,2), - 1 + N)*den( - 1 + N) - 8/3*S(R(1,2),1 + N)*den(1 + N)
          + 16/3*S(R(1,2),N)*den(N) - 80/3*S(R(2), - 1 + N)*den( - 1 + N) - 40/
         3*S(R(2),1 + N)*den(1 + N) + 80/3*S(R(2),N)*den(N) - 16/3*S(R(2,1),
          - 1 + N)*den( - 1 + N) - 8/3*S(R(2,1),1 + N)*den(1 + N) + 16/3*S(R(2
         ,1),N)*den(N) + 80/3*S(R(3), - 1 + N)*den( - 1 + N) + 40/3*S(R(3),1
          + N)*den(1 + N) - 80/3*S(R(3),N)*den(N) - 14008/81*den( - 1 + N) - 
         32/3*den( - 1 + N)*z3 - 320/9*den( - 1 + N)*z2 + 200/9*den( - 1 + N)^
         2 + 64/3*den( - 1 + N)^2*z2 + 128/3*den( - 1 + N)^3 - 128/3*den( - 1
          + N)^4 - 30475/54*den(1 + N) - 16/3*den(1 + N)*z3 - 208/9*den(1 + N)
         *z2 + 2494/27*den(1 + N)^2 + 32/3*den(1 + N)^2*z2 - 142/3*den(1 + N)^
         3 + 160/3*den(1 + N)^4 + 32*den(1 + N)^5 + 21784/81*den(2 + N) + 3040/
         27*den(2 + N)^2 + 256/9*den(2 + N)^3 + 12803/27*den(N) + 32/3*den(N)*
         z3 + 320/9*den(N)*z2 - 2330/27*den(N)^2 - 64/3*den(N)^2*z2 + 204*den(
         N)^3 - 176/3*den(N)^4 - 64*den(N)^5 );

L   gTgg2 =
       + delta( - 2 + N)*nf*ca^2 * ( 6232/243 - 128/9*z3 - 2132/27*z2 + 160/3*
         z2^2 )

       + delta( - 2 + N)*nf*cf*ca * ( 2681/243 + 56/9*z3 - 760/27*z2 )

       + delta( - 2 + N)*nf*cf^2 * ( 10570/243 - 32/9*z3 - 352/27*z2 )

       + delta( - 2 + N)*nf^2*ca * (  - 2/27 - 64/9*z3 + 160/27*z2 )

       + delta( - 2 + N)*nf^2*cf * ( 41/9 - 128/27*z2 )

       + theta( - 3 + N)*ca^3 * (  - 79/2 - 1936/9*z3 + 8200/27*z2 - 880/3*
         z2^2 - 192*S(R(-5),N) - 320*S(R(-4), - 1 + N)*den( - 1 + N) - 320*S(
         R(-4),1 + N)*den(1 + N) + 320*S(R(-4),2 + N)*den(2 + N) - 176*S(R(-4)
         ,N) + 320*S(R(-4),N)*den(N) + 64*S(R(-4,1),N) + 704/3*S(R(-3), - 1 + 
         N)*den( - 1 + N) - 224*S(R(-3), - 1 + N)*den( - 1 + N)^2 - 224/3*S(R(
         -3),1 + N)*den(1 + N) - 544*S(R(-3),1 + N)*den(1 + N)^2 - 704/3*S(R(
         -3),2 + N)*den(2 + N) + 96*S(R(-3),2 + N)*den(2 + N)^2 + 1072/9*S(R(
         -3),N) - 64*S(R(-3),N)*z2 + 224/3*S(R(-3),N)*den(N) - 224*S(R(-3),N)*
         den(N)^2 - 64*S(R(-3,-2),N) + 32*S(R(-3,2),N) - 680/3*S(R(-2), - 1 + 
         N)*den( - 1 + N) - 128*S(R(-2), - 1 + N)*den( - 1 + N)*z2 + 1232/3*S(
         R(-2), - 1 + N)*den( - 1 + N)^2 - 256*S(R(-2), - 1 + N)*den( - 1 + N)
         ^3 - 3016/9*S(R(-2),1 + N)*den(1 + N) - 128*S(R(-2),1 + N)*den(1 + N)
         *z2 + 320/3*S(R(-2),1 + N)*den(1 + N)^2 - 704*S(R(-2),1 + N)*den(1 + 
         N)^3 + 680/3*S(R(-2),2 + N)*den(2 + N) + 128*S(R(-2),2 + N)*den(2 + N
         )*z2 + 128*S(R(-2),2 + N)*den(2 + N)^3 + 3016/9*S(R(-2),N)*den(N) + 
         128*S(R(-2),N)*den(N)*z2 + 16/3*S(R(-2),N)*den(N)^2 - 64*S(R(-2),N)*
         den(N)^3 - 64*S(R(-2,-3),N) - 64*S(R(-2,-2), - 1 + N)*den( - 1 + N)
          - 64*S(R(-2,-2),1 + N)*den(1 + N) + 64*S(R(-2,-2),2 + N)*den(2 + N)
          - 176/3*S(R(-2,-2),N) + 64*S(R(-2,-2),N)*den(N) + 64*S(R(-2,-2,1),N)
          + 176*S(R(-2,1), - 1 + N)*den( - 1 + N) + 400*S(R(-2,1),1 + N)*den(1
          + N) - 176*S(R(-2,1),2 + N)*den(2 + N) + 128*S(R(-2,1),2 + N)*den(2
          + N)^2 - 400*S(R(-2,1),N)*den(N) + 128*S(R(-2,1),N)*den(N)^2 + 64*S(
         R(-2,1,-2),N) + 64*S(R(-2,2), - 1 + N)*den( - 1 + N) + 64*S(R(-2,2),1
          + N)*den(1 + N) - 64*S(R(-2,2),2 + N)*den(2 + N) - 64*S(R(-2,2),N)*
         den(N) + 1652/27*S(R(1), - 1 + N)*den( - 1 + N) + 384*S(R(1), - 1 + N
         )*den( - 1 + N)*z3 - 1072/9*S(R(1), - 1 + N)*den( - 1 + N)^2 + 256*S(
         R(1), - 1 + N)*den( - 1 + N)^2*z2 - 704/3*S(R(1), - 1 + N)*den( - 1
          + N)^3 + 384*S(R(1), - 1 + N)*den( - 1 + N)^4 + 124/9*S(R(1),1 + N)*
         den(1 + N) + 384*S(R(1),1 + N)*den(1 + N)*z3 - 784/9*S(R(1),1 + N)*
         den(1 + N)^2 + 256*S(R(1),1 + N)*den(1 + N)^2*z2 + 512/3*S(R(1),1 + N
         )*den(1 + N)^3 + 800*S(R(1),1 + N)*den(1 + N)^4 - 1652/27*S(R(1),2 + 
         N)*den(2 + N) - 384*S(R(1),2 + N)*den(2 + N)*z3 + 1072/9*S(R(1),2 + N
         )*den(2 + N)^2 - 256*S(R(1),2 + N)*den(2 + N)^2*z2 - 176/3*S(R(1),2
          + N)*den(2 + N)^3 - 256*S(R(1),2 + N)*den(2 + N)^4 + 490/3*S(R(1),N)
          + 1232/3*S(R(1),N)*z3 - 4288/9*S(R(1),N)*z2 + 320*S(R(1),N)*z2^2 - 
         124/9*S(R(1),N)*den(N) - 384*S(R(1),N)*den(N)*z3 - 128/3*S(R(1),N)*
         den(N)^2 - 256*S(R(1),N)*den(N)^2*z2 + 80*S(R(1),N)*den(N)^3 + 160*S(
         R(1),N)*den(N)^4 + 320*S(R(1,-4),N) + 128*S(R(1,-3), - 1 + N)*den( - 
         1 + N) + 128*S(R(1,-3),1 + N)*den(1 + N) - 128*S(R(1,-3),2 + N)*den(2
          + N) + 704/3*S(R(1,-3),N) - 128*S(R(1,-3),N)*den(N) - 176*S(R(1,-2),
          - 1 + N)*den( - 1 + N) + 192*S(R(1,-2), - 1 + N)*den( - 1 + N)^2 + 
         48*S(R(1,-2),1 + N)*den(1 + N) + 320*S(R(1,-2),1 + N)*den(1 + N)^2 + 
         176*S(R(1,-2),2 + N)*den(2 + N) - 64*S(R(1,-2),2 + N)*den(2 + N)^2 - 
         2144/9*S(R(1,-2),N) + 128*S(R(1,-2),N)*z2 - 48*S(R(1,-2),N)*den(N) + 
         64*S(R(1,-2),N)*den(N)^2 + 64*S(R(1,-2,-2),N) + 256*S(R(1,-2,1), - 1
          + N)*den( - 1 + N) + 256*S(R(1,-2,1),1 + N)*den(1 + N) - 256*S(R(1,
         -2,1),2 + N)*den(2 + N) - 256*S(R(1,-2,1),N)*den(N) - 64*S(R(1,-2,2),
         N) - 128*S(R(1,1), - 1 + N)*den( - 1 + N)^3 - 128*S(R(1,1),1 + N)*
         den(1 + N)^3 + 128*S(R(1,1),2 + N)*den(2 + N)^3 - 384*S(R(1,1),N)*z3
          + 128*S(R(1,1),N)*den(N)^3 - 128*S(R(1,1,-3),N) - 256*S(R(1,1,-2,1),
         N) + 128*S(R(1,1,3),N) - 128*S(R(1,2), - 1 + N)*den( - 1 + N)^2 - 128
         *S(R(1,2),1 + N)*den(1 + N)^2 + 128*S(R(1,2),2 + N)*den(2 + N)^2 + 
         2144/9*S(R(1,2),N) - 256*S(R(1,2),N)*z2 + 128*S(R(1,2),N)*den(N)^2 - 
         128*S(R(1,2,-2),N) + 128*S(R(1,2,2),N) - 128*S(R(1,3), - 1 + N)*den(
          - 1 + N) - 128*S(R(1,3),1 + N)*den(1 + N) + 128*S(R(1,3),2 + N)*den(
         2 + N) - 616/3*S(R(1,3),N) + 128*S(R(1,3),N)*den(N) + 128*S(R(1,3,1),
         N) - 320*S(R(1,4),N) - 1072/9*S(R(2), - 1 + N)*den( - 1 + N) + 256*S(
         R(2), - 1 + N)*den( - 1 + N)*z2 - 352/3*S(R(2), - 1 + N)*den( - 1 + N
         )^2 + 256*S(R(2), - 1 + N)*den( - 1 + N)^3 - 200/9*S(R(2),1 + N)*den(
         1 + N) + 256*S(R(2),1 + N)*den(1 + N)*z2 + 16/3*S(R(2),1 + N)*den(1
          + N)^2 + 512*S(R(2),1 + N)*den(1 + N)^3 + 1072/9*S(R(2),2 + N)*den(2
          + N) - 256*S(R(2),2 + N)*den(2 + N)*z2 - 352/3*S(R(2),2 + N)*den(2
          + N)^2 - 192*S(R(2),2 + N)*den(2 + N)^3 - 8272/27*S(R(2),N) + 192*S(
         R(2),N)*z3 + 352*S(R(2),N)*z2 + 200/9*S(R(2),N)*den(N) - 256*S(R(2),N
         )*den(N)*z2 - 80*S(R(2),N)*den(N)^2 + 64*S(R(2),N)*den(N)^3 + 160*S(
         R(2,-3),N) + 128*S(R(2,-2), - 1 + N)*den( - 1 + N) + 128*S(R(2,-2),1
          + N)*den(1 + N) - 128*S(R(2,-2),2 + N)*den(2 + N) + 352/3*S(R(2,-2),
         N) - 128*S(R(2,-2),N)*den(N) + 64*S(R(2,-2,1),N) - 128*S(R(2,1), - 1
          + N)*den( - 1 + N)^2 - 128*S(R(2,1),1 + N)*den(1 + N)^2 + 128*S(R(2,
         1),2 + N)*den(2 + N)^2 + 2144/9*S(R(2,1),N) - 256*S(R(2,1),N)*z2 + 
         128*S(R(2,1),N)*den(N)^2 - 128*S(R(2,1,-2),N) + 128*S(R(2,1,2),N) - 
         128*S(R(2,2), - 1 + N)*den( - 1 + N) - 128*S(R(2,2),1 + N)*den(1 + N)
          + 128*S(R(2,2),2 + N)*den(2 + N) - 704/3*S(R(2,2),N) + 128*S(R(2,2),
         N)*den(N) + 128*S(R(2,2,1),N) - 224*S(R(2,3),N) - 176/3*S(R(3), - 1
          + N)*den( - 1 + N) + 224*S(R(3), - 1 + N)*den( - 1 + N)^2 + 16/3*S(
         R(3),1 + N)*den(1 + N) + 384*S(R(3),1 + N)*den(1 + N)^2 + 176/3*S(R(3
         ),2 + N)*den(2 + N) - 224*S(R(3),2 + N)*den(2 + N)^2 - 1280/9*S(R(3),
         N) + 320*S(R(3),N)*z2 - 16/3*S(R(3),N)*den(N) - 64*S(R(3),N)*den(N)^2
          + 192*S(R(3,-2),N) - 128*S(R(3,1), - 1 + N)*den( - 1 + N) - 128*S(R(
         3,1),1 + N)*den(1 + N) + 128*S(R(3,1),2 + N)*den(2 + N) - 616/3*S(R(3
         ,1),N) + 128*S(R(3,1),N)*den(N) + 128*S(R(3,1,1),N) - 224*S(R(3,2),N)
          + 320*S(R(4), - 1 + N)*den( - 1 + N) + 320*S(R(4),1 + N)*den(1 + N)
          - 320*S(R(4),2 + N)*den(2 + N) + 528*S(R(4),N) - 320*S(R(4),N)*den(N
         ) - 320*S(R(4,1),N) + 320*S(R(5),N) - 146182/81*den( - 1 + N) + 880/3
         *den( - 1 + N)*z3 + 2144/9*den( - 1 + N)*z2 - 320*den( - 1 + N)*z2^2
          + 32608/27*den( - 1 + N)^2 - 192*den( - 1 + N)^2*z3 + 352*den( - 1
          + N)^2*z2 - 6224/9*den( - 1 + N)^3 - 384*den( - 1 + N)^3*z2 + 704*
         den( - 1 + N)^4 - 512*den( - 1 + N)^5 - 49678/27*den(1 + N) + 496/3*
         den(1 + N)*z3 + 400/9*den(1 + N)*z2 - 320*den(1 + N)*z2^2 + 9382/9*
         den(1 + N)^2 - 576*den(1 + N)^2*z3 + 320/3*den(1 + N)^2*z2 - 9044/9*
         den(1 + N)^3 - 896*den(1 + N)^3*z2 - 1264/3*den(1 + N)^4 - 1984*den(1
          + N)^5 + 146182/81*den(2 + N) - 880/3*den(2 + N)*z3 - 2144/9*den(2
          + N)*z2 + 320*den(2 + N)*z2^2 + 5524/27*den(2 + N)^2 + 192*den(2 + N
         )^2*z3 + 352/3*den(2 + N)^2*z2 - 2248/9*den(2 + N)^3 + 256*den(2 + N)
         ^3*z2 + 352*den(2 + N)^4 + 128*den(2 + N)^5 + 49678/27*den(N) - 496/3
         *den(N)*z3 - 400/9*den(N)*z2 + 320*den(N)*z2^2 + 12094/27*den(N)^2 - 
         192*den(N)^2*z3 + 128/3*den(N)^2*z2 + 36*den(N)^3 - 256*den(N)^3*z2
          - 176*den(N)^4 + 128*den(N)^5 )

       + theta( - 3 + N)*nf*ca^2 * ( 233/18 + 704/9*z3 - 2528/27*z2 + 160/3*
         z2^2 + 32*S(R(-4),N) + 160/3*S(R(-3), - 1 + N)*den( - 1 + N) - 88/3*
         S(R(-3),1 + N)*den(1 + N) - 48*S(R(-3),1 + N)*den(1 + N)^2 - 160/3*S(
         R(-3),2 + N)*den(2 + N) - 160/9*S(R(-3),N) + 88/3*S(R(-3),N)*den(N)
          - 48*S(R(-3),N)*den(N)^2 - 304/3*S(R(-2), - 1 + N)*den( - 1 + N) + 
         32*S(R(-2), - 1 + N)*den( - 1 + N)^2 + 1528/9*S(R(-2),1 + N)*den(1 + 
         N) + 136/3*S(R(-2),1 + N)*den(1 + N)^2 - 16*S(R(-2),1 + N)*den(1 + N)
         ^3 + 304/3*S(R(-2),2 + N)*den(2 + N) - 128/3*S(R(-2),2 + N)*den(2 + N
         )^2 - 1528/9*S(R(-2),N)*den(N) + 344/3*S(R(-2),N)*den(N)^2 - 80*S(R(
         -2),N)*den(N)^3 + 32/3*S(R(-2,-2),N) + 32/3*S(R(-2,1), - 1 + N)*den(
          - 1 + N) + 32*S(R(-2,1),1 + N)*den(1 + N) - 32/3*S(R(-2,1),2 + N)*
         den(2 + N) - 32*S(R(-2,1),N)*den(N) - 820/27*S(R(1), - 1 + N)*den( - 
         1 + N) + 176/3*S(R(1), - 1 + N)*den( - 1 + N)^2 - 128/3*S(R(1), - 1
          + N)*den( - 1 + N)^3 + 1354/9*S(R(1),1 + N)*den(1 + N) + 460/3*S(R(1
         ),1 + N)*den(1 + N)^2 - 44/3*S(R(1),1 + N)*den(1 + N)^3 + 24*S(R(1),1
          + N)*den(1 + N)^4 + 820/27*S(R(1),2 + N)*den(2 + N) - 176/3*S(R(1),2
          + N)*den(2 + N)^2 + 160/3*S(R(1),2 + N)*den(2 + N)^3 - 836/27*S(R(1)
         ,N) - 320/3*S(R(1),N)*z3 + 640/9*S(R(1),N)*z2 - 1354/9*S(R(1),N)*den(
         N) + 452/9*S(R(1),N)*den(N)^2 + 4*S(R(1),N)*den(N)^3 + 24*S(R(1),N)*
         den(N)^4 - 128/3*S(R(1,-3),N) - 32*S(R(1,-2), - 1 + N)*den( - 1 + N)
          + 112*S(R(1,-2),1 + N)*den(1 + N) + 96*S(R(1,-2),1 + N)*den(1 + N)^2
          + 32*S(R(1,-2),2 + N)*den(2 + N) + 320/9*S(R(1,-2),N) - 112*S(R(1,-2
         ),N)*den(N) + 96*S(R(1,-2),N)*den(N)^2 - 320/9*S(R(1,2),N) + 112/3*S(
         R(1,3),N) + 176/3*S(R(2), - 1 + N)*den( - 1 + N) - 128/3*S(R(2), - 1
          + N)*den( - 1 + N)^2 + 464/9*S(R(2),1 + N)*den(1 + N) - 160/3*S(R(2)
         ,1 + N)*den(1 + N)^2 - 176/3*S(R(2),2 + N)*den(2 + N) + 128/3*S(R(2),
         2 + N)*den(2 + N)^2 + 2600/27*S(R(2),N) - 64*S(R(2),N)*z2 - 464/9*S(
         R(2),N)*den(N) + 32*S(R(2),N)*den(N)^2 - 64/3*S(R(2,-2),N) - 320/9*S(
         R(2,1),N) + 128/3*S(R(2,2),N) - 128/3*S(R(3), - 1 + N)*den( - 1 + N)
          - 28/3*S(R(3),1 + N)*den(1 + N) + 24*S(R(3),1 + N)*den(1 + N)^2 + 
         128/3*S(R(3),2 + N)*den(2 + N) - 224/9*S(R(3),N) + 28/3*S(R(3),N)*
         den(N) + 24*S(R(3),N)*den(N)^2 + 112/3*S(R(3,1),N) - 96*S(R(4),N) - 
         19264/81*den( - 1 + N) + 416/3*den( - 1 + N)*z3 - 352/3*den( - 1 + N)
         *z2 + 5912/27*den( - 1 + N)^2 + 64*den( - 1 + N)^2*z2 - 2176/9*den(
          - 1 + N)^3 + 128*den( - 1 + N)^4 - 7358/27*den(1 + N) + 32/3*den(1
          + N)*z3 - 928/9*den(1 + N)*z2 + 202/3*den(1 + N)^2 - 96*den(1 + N)^2
         *z3 + 256/3*den(1 + N)^2*z2 - 196/3*den(1 + N)^3 + 1000/3*den(1 + N)^
         4 - 16*den(1 + N)^5 + 19264/81*den(2 + N) - 416/3*den(2 + N)*z3 + 352/
         3*den(2 + N)*z2 + 340/3*den(2 + N)^2 - 64*den(2 + N)^2*z2 - 560/9*
         den(2 + N)^3 - 64*den(2 + N)^4 + 7358/27*den(N) - 32/3*den(N)*z3 + 
         928/9*den(N)*z2 + 1624/27*den(N)^2 - 96*den(N)^2*z3 - 128/3*den(N)^2*
         z2 - 880/9*den(N)^3 + 32*den(N)^4 )

       + theta( - 3 + N)*nf*cf*ca * ( 241/18 - 16*z2 - 224/3*S(R(-3), - 1 + N)
         *den( - 1 + N) + 208*S(R(-3),1 + N)*den(1 + N) + 192*S(R(-3),1 + N)*
         den(1 + N)^2 + 224/3*S(R(-3),2 + N)*den(2 + N) - 208*S(R(-3),N)*den(N
         ) + 192*S(R(-3),N)*den(N)^2 + 1664/9*S(R(-2), - 1 + N)*den( - 1 + N)
          - 256/3*S(R(-2), - 1 + N)*den( - 1 + N)^2 - 1376/3*S(R(-2),1 + N)*
         den(1 + N) - 160*S(R(-2),1 + N)*den(1 + N)^2 + 128*S(R(-2),1 + N)*
         den(1 + N)^3 - 2528/9*S(R(-2),2 + N)*den(2 + N) + 1664/3*S(R(-2),N)*
         den(N) - 416*S(R(-2),N)*den(N)^2 + 256*S(R(-2),N)*den(N)^3 - 64/3*S(
         R(-2,1), - 1 + N)*den( - 1 + N) - 64*S(R(-2,1),1 + N)*den(1 + N) + 64/
         3*S(R(-2,1),2 + N)*den(2 + N) + 64*S(R(-2,1),N)*den(N) - 2056/27*S(R(
         1), - 1 + N)*den( - 1 + N) - 128/3*S(R(1), - 1 + N)*den( - 1 + N)*z2
          - 176/9*S(R(1), - 1 + N)*den( - 1 + N)^2 + 64/3*S(R(1), - 1 + N)*
         den( - 1 + N)^3 + 76/9*S(R(1),1 + N)*den(1 + N) + 32*S(R(1),1 + N)*
         den(1 + N)*z2 + 2740/9*S(R(1),1 + N)*den(1 + N)^2 + 64*S(R(1),1 + N)*
         den(1 + N)^2*z2 + 88*S(R(1),1 + N)*den(1 + N)^3 - 112*S(R(1),1 + N)*
         den(1 + N)^4 + 8068/27*S(R(1),2 + N)*den(2 + N) + 128/3*S(R(1),2 + N)
         *den(2 + N)*z2 + 272*S(R(1),2 + N)*den(2 + N)^2 + 32*S(R(1),2 + N)*
         den(2 + N)^3 - 110/3*S(R(1),N) + 32*S(R(1),N)*z3 - 2080/9*S(R(1),N)*
         den(N) - 32*S(R(1),N)*den(N)*z2 + 1672/9*S(R(1),N)*den(N)^2 + 64*S(R(
         1),N)*den(N)^2*z2 + 128*S(R(1),N)*den(N)^3 - 112*S(R(1),N)*den(N)^4
          + 256/3*S(R(1,-2), - 1 + N)*den( - 1 + N) - 288*S(R(1,-2),1 + N)*
         den(1 + N) - 256*S(R(1,-2),1 + N)*den(1 + N)^2 - 256/3*S(R(1,-2),2 + 
         N)*den(2 + N) + 288*S(R(1,-2),N)*den(N) - 256*S(R(1,-2),N)*den(N)^2
          - 16/9*S(R(1,1), - 1 + N)*den( - 1 + N) + 32/3*S(R(1,1), - 1 + N)*
         den( - 1 + N)^2 + 12*S(R(1,1),1 + N)*den(1 + N) + 88/3*S(R(1,1),1 + N
         )*den(1 + N)^2 - 48*S(R(1,1),1 + N)*den(1 + N)^3 + 16/9*S(R(1,1),2 + 
         N)*den(2 + N) - 32/3*S(R(1,1),2 + N)*den(2 + N)^2 - 12*S(R(1,1),N)*
         den(N) + 136/3*S(R(1,1),N)*den(N)^2 - 48*S(R(1,1),N)*den(N)^3 + 64/3*
         S(R(1,1,1), - 1 + N)*den( - 1 + N) - 16*S(R(1,1,1),1 + N)*den(1 + N)
          - 32*S(R(1,1,1),1 + N)*den(1 + N)^2 - 64/3*S(R(1,1,1),2 + N)*den(2
          + N) + 16*S(R(1,1,1),N)*den(N) - 32*S(R(1,1,1),N)*den(N)^2 - 128/3*
         S(R(1,2), - 1 + N)*den( - 1 + N) + 32*S(R(1,2),1 + N)*den(1 + N) + 64
         *S(R(1,2),1 + N)*den(1 + N)^2 + 128/3*S(R(1,2),2 + N)*den(2 + N) - 32
         *S(R(1,2),N)*den(N) + 64*S(R(1,2),N)*den(N)^2 - 568/9*S(R(2), - 1 + N
         )*den( - 1 + N) - 292/3*S(R(2),1 + N)*den(1 + N) + 104/3*S(R(2),1 + N
         )*den(1 + N)^2 + 80*S(R(2),1 + N)*den(1 + N)^3 + 1000/9*S(R(2),2 + N)
         *den(2 + N) + 160/3*S(R(2),2 + N)*den(2 + N)^2 + 16*S(R(2),N) + 148/3
         *S(R(2),N)*den(N) - 64/3*S(R(2),N)*den(N)^2 + 80*S(R(2),N)*den(N)^3
          - 64*S(R(2,1), - 1 + N)*den( - 1 + N) + 48*S(R(2,1),1 + N)*den(1 + N
         ) + 96*S(R(2,1),1 + N)*den(1 + N)^2 + 64*S(R(2,1),2 + N)*den(2 + N)
          - 48*S(R(2,1),N)*den(N) + 96*S(R(2,1),N)*den(N)^2 + 512/3*S(R(3), - 
         1 + N)*den( - 1 + N) - 200*S(R(3),1 + N)*den(1 + N) - 304*S(R(3),1 + 
         N)*den(1 + N)^2 - 512/3*S(R(3),2 + N)*den(2 + N) + 200*S(R(3),N)*den(
         N) - 304*S(R(3),N)*den(N)^2 + 59714/81*den( - 1 + N) - 448/3*den( - 1
          + N)*z3 + 1232/9*den( - 1 + N)*z2 - 14552/27*den( - 1 + N)^2 - 64*
         den( - 1 + N)^2*z2 + 3712/9*den( - 1 + N)^3 - 640/3*den( - 1 + N)^4
          + 12022/27*den(1 + N) + 272*den(1 + N)*z3 + 368/3*den(1 + N)*z2 - 
         25544/27*den(1 + N)^2 + 320*den(1 + N)^2*z3 - 736/3*den(1 + N)^2*z2
          - 2000/3*den(1 + N)^3 + 128*den(1 + N)^3*z2 - 920/3*den(1 + N)^4 + 
         448*den(1 + N)^5 - 50210/81*den(2 + N) + 448/3*den(2 + N)*z3 - 2096/9
         *den(2 + N)*z2 - 500*den(2 + N)^2 - 128/3*den(2 + N)^2*z2 - 1544/9*
         den(2 + N)^3 - 15190/27*den(N) - 272*den(N)*z3 - 80/3*den(N)*z2 - 
         6068/27*den(N)^2 + 320*den(N)^2*z3 - 688/3*den(N)^2*z2 - 904/3*den(N)
         ^3 + 128*den(N)^3*z2 + 640/3*den(N)^4 - 128*den(N)^5 )

       + theta( - 3 + N)*nf*cf^2 * (  - 1 + 64/3*S(R(-3), - 1 + N)*den( - 1 + 
         N) - 64*S(R(-3),1 + N)*den(1 + N) - 64*S(R(-3),1 + N)*den(1 + N)^2 - 
         64/3*S(R(-3),2 + N)*den(2 + N) + 64*S(R(-3),N)*den(N) - 64*S(R(-3),N)
         *den(N)^2 + 1072/3*S(R(-2),1 + N)*den(1 + N) - 128/3*S(R(-2),2 + N)*
         den(2 + N)^2 - 1072/3*S(R(-2),N)*den(N) + 128*S(R(-2),N)*den(N)^2 - 
         128*S(R(-2),N)*den(N)^3 + 1168/9*S(R(1), - 1 + N)*den( - 1 + N) + 128/
         3*S(R(1), - 1 + N)*den( - 1 + N)*z2 - 160/3*S(R(1), - 1 + N)*den( - 1
          + N)^2 + 128/3*S(R(1), - 1 + N)*den( - 1 + N)^3 - 716/3*S(R(1),1 + N
         )*den(1 + N) - 32*S(R(1),1 + N)*den(1 + N)*z2 - 556*S(R(1),1 + N)*
         den(1 + N)^2 - 64*S(R(1),1 + N)*den(1 + N)^2*z2 - 16*S(R(1),1 + N)*
         den(1 + N)^3 - 16*S(R(1),1 + N)*den(1 + N)^4 - 3316/9*S(R(1),2 + N)*
         den(2 + N) - 128/3*S(R(1),2 + N)*den(2 + N)*z2 - 512/3*S(R(1),2 + N)*
         den(2 + N)^2 + 1432/3*S(R(1),N)*den(N) + 32*S(R(1),N)*den(N)*z2 - 296
         *S(R(1),N)*den(N)^2 - 64*S(R(1),N)*den(N)^2*z2 - 16*S(R(1),N)*den(N)^
         4 - 128/3*S(R(1,-2), - 1 + N)*den( - 1 + N) + 128*S(R(1,-2),1 + N)*
         den(1 + N) + 128*S(R(1,-2),1 + N)*den(1 + N)^2 + 128/3*S(R(1,-2),2 + 
         N)*den(2 + N) - 128*S(R(1,-2),N)*den(N) + 128*S(R(1,-2),N)*den(N)^2
          + 64/3*S(R(1,1), - 1 + N)*den( - 1 + N) - 64/3*S(R(1,1), - 1 + N)*
         den( - 1 + N)^2 - 28/3*S(R(1,1),1 + N)*den(1 + N) - 48*S(R(1,1),1 + N
         )*den(1 + N)^2 + 48*S(R(1,1),1 + N)*den(1 + N)^3 - 64/3*S(R(1,1),2 + 
         N)*den(2 + N) + 28/3*S(R(1,1),N)*den(N) - 64*S(R(1,1),N)*den(N)^2 + 
         48*S(R(1,1),N)*den(N)^3 - 64/3*S(R(1,1,1), - 1 + N)*den( - 1 + N) + 
         16*S(R(1,1,1),1 + N)*den(1 + N) + 32*S(R(1,1,1),1 + N)*den(1 + N)^2
          + 64/3*S(R(1,1,1),2 + N)*den(2 + N) - 16*S(R(1,1,1),N)*den(N) + 32*
         S(R(1,1,1),N)*den(N)^2 + 128/3*S(R(1,2), - 1 + N)*den( - 1 + N) - 32*
         S(R(1,2),1 + N)*den(1 + N) - 64*S(R(1,2),1 + N)*den(1 + N)^2 - 128/3*
         S(R(1,2),2 + N)*den(2 + N) + 32*S(R(1,2),N)*den(N) - 64*S(R(1,2),N)*
         den(N)^2 - 272/3*S(R(2), - 1 + N)*den( - 1 + N) + 256/3*S(R(2), - 1
          + N)*den( - 1 + N)^2 - 28/3*S(R(2),1 + N)*den(1 + N) + 176*S(R(2),1
          + N)*den(1 + N)^2 - 144*S(R(2),1 + N)*den(1 + N)^3 + 416/3*S(R(2),2
          + N)*den(2 + N) + 64/3*S(R(2),2 + N)*den(2 + N)^2 - 116/3*S(R(2),N)*
         den(N) + 192*S(R(2),N)*den(N)^2 - 144*S(R(2),N)*den(N)^3 + 64*S(R(2,1
         ), - 1 + N)*den( - 1 + N) - 48*S(R(2,1),1 + N)*den(1 + N) - 96*S(R(2,
         1),1 + N)*den(1 + N)^2 - 64*S(R(2,1),2 + N)*den(2 + N) + 48*S(R(2,1),
         N)*den(N) - 96*S(R(2,1),N)*den(N)^2 - 416/3*S(R(3), - 1 + N)*den( - 1
          + N) + 152*S(R(3),1 + N)*den(1 + N) + 240*S(R(3),1 + N)*den(1 + N)^2
          + 416/3*S(R(3),2 + N)*den(2 + N) - 152*S(R(3),N)*den(N) + 240*S(R(3)
         ,N)*den(N)^2 - 132*den( - 1 + N) + 64/3*den( - 1 + N)*z3 + 160/3*den(
          - 1 + N)*z2 + 32*den( - 1 + N)^2 - 128/3*den( - 1 + N)^2*z2 + 382/9*
         den(1 + N) - 160*den(1 + N)*z3 + 224/3*den(1 + N)*z2 + 1786/3*den(1
          + N)^2 - 128*den(1 + N)^2*z3 - 64*den(1 + N)^2*z2 + 784*den(1 + N)^3
          - 40*den(1 + N)^4 + 32*den(1 + N)^5 - 292/3*den(2 + N) - 64/3*den(2
          + N)*z3 - 448/3*den(2 + N)*z2 + 3604/9*den(2 + N)^2 - 128/3*den(2 + 
         N)^2*z2 + 160/3*den(2 + N)^3 - 160/3*den(2 + N)^4 + 1682/9*den(N) + 
         160*den(N)*z3 + 64/3*den(N)*z2 + 370/3*den(N)^2 - 128*den(N)^2*z3 + 
         760/3*den(N)^3 - 72*den(N)^4 + 32*den(N)^5 )

       + theta( - 3 + N)*nf^2*ca * (  - 29/18 - 64/9*z3 + 160/27*z2 + 104/27*
         S(R(1), - 1 + N)*den( - 1 + N) + 22/9*S(R(1),1 + N)*den(1 + N) - 32/9
         *S(R(1),1 + N)*den(1 + N)^2 - 104/27*S(R(1),2 + N)*den(2 + N) - 16/27
         *S(R(1),N) - 22/9*S(R(1),N)*den(N) - 32/9*S(R(1),N)*den(N)^2 - 160/27
         *S(R(2),N) + 64/9*S(R(3),N) - 472/81*den( - 1 + N) + 368/27*den( - 1
          + N)^2 - 64/9*den( - 1 + N)^3 - 14/3*den(1 + N) + 130/9*den(1 + N)^2
          - 112/9*den(1 + N)^3 + 472/81*den(2 + N) - 88/9*den(2 + N)^2 + 64/9*
         den(2 + N)^3 + 14/3*den(N) - 152/27*den(N)^2 + 16/9*den(N)^3 )

       + theta( - 3 + N)*nf^2*cf * (  - 11/9 - 736/27*S(R(1), - 1 + N)*den( - 
         1 + N) + 128/9*S(R(1), - 1 + N)*den( - 1 + N)^2 - 80/3*S(R(1),1 + N)*
         den(1 + N) + 344/9*S(R(1),1 + N)*den(1 + N)^2 - 16*S(R(1),1 + N)*den(
         1 + N)^3 + 1168/27*S(R(1),2 + N)*den(2 + N) + 32/3*S(R(1),2 + N)*den(
         2 + N)^2 + 32/3*S(R(1),N)*den(N) + 296/9*S(R(1),N)*den(N)^2 - 16*S(R(
         1),N)*den(N)^3 + 32/9*S(R(1,1), - 1 + N)*den( - 1 + N) - 8/3*S(R(1,1)
         ,1 + N)*den(1 + N) - 16/3*S(R(1,1),1 + N)*den(1 + N)^2 - 32/9*S(R(1,1
         ),2 + N)*den(2 + N) + 8/3*S(R(1,1),N)*den(N) - 16/3*S(R(1,1),N)*den(N
         )^2 - 32/9*S(R(2), - 1 + N)*den( - 1 + N) + 8/3*S(R(2),1 + N)*den(1
          + N) + 16/3*S(R(2),1 + N)*den(1 + N)^2 + 32/9*S(R(2),2 + N)*den(2 + 
         N) - 8/3*S(R(2),N)*den(N) + 16/3*S(R(2),N)*den(N)^2 + 944/81*den( - 1
          + N) - 128/9*den( - 1 + N)*z2 - 736/27*den( - 1 + N)^2 + 128/9*den(
          - 1 + N)^3 + 304/9*den(1 + N) + 32/3*den(1 + N)*z2 - 64/27*den(1 + N
         )^2 + 64/3*den(1 + N)^2*z2 + 64*den(1 + N)^3 - 64/3*den(1 + N)^4 + 
         1216/81*den(2 + N) + 128/9*den(2 + N)*z2 + 16*den(2 + N)^2 + 160/9*
         den(2 + N)^3 - 544/9*den(N) - 32/3*den(N)*z2 - 208/27*den(N)^2 + 64/3
         *den(N)^2*z2 + 160/3*den(N)^3 - 64/3*den(N)^4 );

L   gTqqps2 =
       + delta( - 2 + N)*nf*cf*ca * ( 3293/243 - 320/9*z3 + 296/27*z2 )

       + delta( - 2 + N)*nf*cf^2 * ( 14543/243 + 128/9*z3 - 416/9*z2 )

       + delta( - 2 + N)*nf^2*cf * ( 224/243 )

       + theta( - 3 + N)*nf*cf*ca * (  - 128/3*S(R(-3), - 1 + N)*den( - 1 + N)
          + 56*S(R(-3),1 + N)*den(1 + N) + 80*S(R(-3),1 + N)*den(1 + N)^2 + 
         128/3*S(R(-3),2 + N)*den(2 + N) - 56*S(R(-3),N)*den(N) + 80*S(R(-3),N
         )*den(N)^2 - 128/9*S(R(-2), - 1 + N)*den( - 1 + N) - 64/3*S(R(-2), - 
         1 + N)*den( - 1 + N)^2 + 400/3*S(R(-2),1 + N)*den(1 + N) + 232*S(R(-2
         ),1 + N)*den(1 + N)^2 + 112*S(R(-2),1 + N)*den(1 + N)^3 + 992/9*S(R(
         -2),2 + N)*den(2 + N) + 256/3*S(R(-2),2 + N)*den(2 + N)^2 - 688/3*S(
         R(-2),N)*den(N) + 120*S(R(-2),N)*den(N)^2 + 48*S(R(-2),N)*den(N)^3 - 
         64/3*S(R(-2,1), - 1 + N)*den( - 1 + N) - 32*S(R(-2,1),1 + N)*den(1 + 
         N) + 64/3*S(R(-2,1),2 + N)*den(2 + N) + 32*S(R(-2,1),N)*den(N) + 1856/
         27*S(R(1), - 1 + N)*den( - 1 + N) + 128/3*S(R(1), - 1 + N)*den( - 1
          + N)*z2 - 112/9*S(R(1), - 1 + N)*den( - 1 + N)^2 - 64/3*S(R(1), - 1
          + N)*den( - 1 + N)^3 - 592/9*S(R(1),1 + N)*den(1 + N) - 32*S(R(1),1
          + N)*den(1 + N)*z2 - 3520/9*S(R(1),1 + N)*den(1 + N)^2 - 64*S(R(1),1
          + N)*den(1 + N)^2*z2 - 380/3*S(R(1),1 + N)*den(1 + N)^3 + 8*S(R(1),1
          + N)*den(1 + N)^4 - 7868/27*S(R(1),2 + N)*den(2 + N) - 128/3*S(R(1),
         2 + N)*den(2 + N)*z2 - 2032/9*S(R(1),2 + N)*den(2 + N)^2 - 224/3*S(R(
         1),2 + N)*den(2 + N)^3 + 2596/9*S(R(1),N)*den(N) + 32*S(R(1),N)*den(N
         )*z2 - 1540/9*S(R(1),N)*den(N)^2 - 64*S(R(1),N)*den(N)^2*z2 - 236/3*
         S(R(1),N)*den(N)^3 + 8*S(R(1),N)*den(N)^4 + 64/3*S(R(1,-2), - 1 + N)*
         den( - 1 + N) - 16*S(R(1,-2),1 + N)*den(1 + N) - 32*S(R(1,-2),1 + N)*
         den(1 + N)^2 - 64/3*S(R(1,-2),2 + N)*den(2 + N) + 16*S(R(1,-2),N)*
         den(N) - 32*S(R(1,-2),N)*den(N)^2 + 16/9*S(R(1,1), - 1 + N)*den( - 1
          + N) - 32/3*S(R(1,1), - 1 + N)*den( - 1 + N)^2 - 12*S(R(1,1),1 + N)*
         den(1 + N) - 88/3*S(R(1,1),1 + N)*den(1 + N)^2 + 48*S(R(1,1),1 + N)*
         den(1 + N)^3 - 16/9*S(R(1,1),2 + N)*den(2 + N) + 32/3*S(R(1,1),2 + N)
         *den(2 + N)^2 + 12*S(R(1,1),N)*den(N) - 136/3*S(R(1,1),N)*den(N)^2 + 
         48*S(R(1,1),N)*den(N)^3 - 64/3*S(R(1,1,1), - 1 + N)*den( - 1 + N) + 
         16*S(R(1,1,1),1 + N)*den(1 + N) + 32*S(R(1,1,1),1 + N)*den(1 + N)^2
          + 64/3*S(R(1,1,1),2 + N)*den(2 + N) - 16*S(R(1,1,1),N)*den(N) + 32*
         S(R(1,1,1),N)*den(N)^2 + 128/3*S(R(1,2), - 1 + N)*den( - 1 + N) - 32*
         S(R(1,2),1 + N)*den(1 + N) - 64*S(R(1,2),1 + N)*den(1 + N)^2 - 128/3*
         S(R(1,2),2 + N)*den(2 + N) + 32*S(R(1,2),N)*den(N) - 64*S(R(1,2),N)*
         den(N)^2 + 24*S(R(2), - 1 + N)*den( - 1 + N) + 64/3*S(R(2), - 1 + N)*
         den( - 1 + N)^2 + 140/3*S(R(2),1 + N)*den(1 + N) - 24*S(R(2),1 + N)*
         den(1 + N)^2 - 144*S(R(2),1 + N)*den(1 + N)^3 - 72*S(R(2),2 + N)*den(
         2 + N) - 224/3*S(R(2),2 + N)*den(2 + N)^2 + 4/3*S(R(2),N)*den(N) + 64
         *S(R(2),N)*den(N)^2 - 144*S(R(2),N)*den(N)^3 + 64*S(R(2,1), - 1 + N)*
         den( - 1 + N) - 48*S(R(2,1),1 + N)*den(1 + N) - 96*S(R(2,1),1 + N)*
         den(1 + N)^2 - 64*S(R(2,1),2 + N)*den(2 + N) + 48*S(R(2,1),N)*den(N)
          - 96*S(R(2,1),N)*den(N)^2 - 96*S(R(3), - 1 + N)*den( - 1 + N) + 60*
         S(R(3),1 + N)*den(1 + N) + 136*S(R(3),1 + N)*den(1 + N)^2 + 96*S(R(3)
         ,2 + N)*den(2 + N) - 60*S(R(3),N)*den(N) + 136*S(R(3),N)*den(N)^2 - 
         2008/81*den( - 1 + N) - 320/3*den( - 1 + N)*z3 - 176/3*den( - 1 + N)*
         z2 + 1240/27*den( - 1 + N)^2 + 64/3*den( - 1 + N)^2*z2 + 64/9*den( - 
         1 + N)^3 - 128/3*den( - 1 + N)^4 + 1172/3*den(1 + N) + 80*den(1 + N)*
         z3 - 64/3*den(1 + N)*z2 + 23540/27*den(1 + N)^2 + 160*den(1 + N)^2*z3
          + 224*den(1 + N)^2*z2 + 10468/9*den(1 + N)^3 + 2288/3*den(1 + N)^4
          + 304*den(1 + N)^5 - 7496/81*den(2 + N) + 320/3*den(2 + N)*z3 + 464/
         3*den(2 + N)*z2 + 9172/27*den(2 + N)^2 + 256/3*den(2 + N)^2*z2 + 2312/
         9*den(2 + N)^3 - 820/3*den(N) - 80*den(N)*z3 - 224/3*den(N)*z2 - 2380/
         27*den(N)^2 + 160*den(N)^2*z3 + 144*den(N)^2*z2 + 2440/9*den(N)^3 - 
         112/3*den(N)^4 - 64*den(N)^5 )

       + theta( - 3 + N)*nf*cf^2 * (  - 2528/27*S(R(1), - 1 + N)*den( - 1 + N)
          - 128/3*S(R(1), - 1 + N)*den( - 1 + N)*z2 + 224/9*S(R(1), - 1 + N)*
         den( - 1 + N)^2 + 128/3*S(R(1), - 1 + N)*den( - 1 + N)^3 + 140/3*S(R(
         1),1 + N)*den(1 + N) + 32*S(R(1),1 + N)*den(1 + N)*z2 + 348*S(R(1),1
          + N)*den(1 + N)^2 + 64*S(R(1),1 + N)*den(1 + N)^2*z2 - 80*S(R(1),1
          + N)*den(1 + N)^3 - 112*S(R(1),1 + N)*den(1 + N)^4 + 8972/27*S(R(1),
         2 + N)*den(2 + N) + 128/3*S(R(1),2 + N)*den(2 + N)*z2 + 512/3*S(R(1),
         2 + N)*den(2 + N)^2 - 856/3*S(R(1),N)*den(N) - 32*S(R(1),N)*den(N)*z2
          + 296*S(R(1),N)*den(N)^2 + 64*S(R(1),N)*den(N)^2*z2 - 32*S(R(1),N)*
         den(N)^3 - 112*S(R(1),N)*den(N)^4 - 64/3*S(R(1,1), - 1 + N)*den( - 1
          + N) + 64/3*S(R(1,1), - 1 + N)*den( - 1 + N)^2 + 28/3*S(R(1,1),1 + N
         )*den(1 + N) + 48*S(R(1,1),1 + N)*den(1 + N)^2 - 48*S(R(1,1),1 + N)*
         den(1 + N)^3 + 64/3*S(R(1,1),2 + N)*den(2 + N) - 28/3*S(R(1,1),N)*
         den(N) + 64*S(R(1,1),N)*den(N)^2 - 48*S(R(1,1),N)*den(N)^3 + 64/3*S(
         R(1,1,1), - 1 + N)*den( - 1 + N) - 16*S(R(1,1,1),1 + N)*den(1 + N) - 
         32*S(R(1,1,1),1 + N)*den(1 + N)^2 - 64/3*S(R(1,1,1),2 + N)*den(2 + N)
          + 16*S(R(1,1,1),N)*den(N) - 32*S(R(1,1,1),N)*den(N)^2 - 128/3*S(R(1,
         2), - 1 + N)*den( - 1 + N) + 32*S(R(1,2),1 + N)*den(1 + N) + 64*S(R(1
         ,2),1 + N)*den(1 + N)^2 + 128/3*S(R(1,2),2 + N)*den(2 + N) - 32*S(R(1
         ,2),N)*den(N) + 64*S(R(1,2),N)*den(N)^2 + 688/9*S(R(2), - 1 + N)*den(
          - 1 + N) - 128/3*S(R(2), - 1 + N)*den( - 1 + N)^2 - 284/3*S(R(2),1
          + N)*den(1 + N) - 224*S(R(2),1 + N)*den(1 + N)^2 + 80*S(R(2),1 + N)*
         den(1 + N)^3 - 1120/9*S(R(2),2 + N)*den(2 + N) - 64/3*S(R(2),2 + N)*
         den(2 + N)^2 + 428/3*S(R(2),N)*den(N) - 208*S(R(2),N)*den(N)^2 + 80*
         S(R(2),N)*den(N)^3 - 64*S(R(2,1), - 1 + N)*den( - 1 + N) + 48*S(R(2,1
         ),1 + N)*den(1 + N) + 96*S(R(2,1),1 + N)*den(1 + N)^2 + 64*S(R(2,1),2
          + N)*den(2 + N) - 48*S(R(2,1),N)*den(N) + 96*S(R(2,1),N)*den(N)^2 + 
         352/3*S(R(3), - 1 + N)*den( - 1 + N) - 88*S(R(3),1 + N)*den(1 + N) - 
         176*S(R(3),1 + N)*den(1 + N)^2 - 352/3*S(R(3),2 + N)*den(2 + N) + 88*
         S(R(3),N)*den(N) - 176*S(R(3),N)*den(N)^2 + 220/3*den( - 1 + N) + 128/
         3*den( - 1 + N)*z3 - 224/9*den( - 1 + N)*z2 - 128/3*den( - 1 + N)^2*
         z2 - 6266/27*den(1 + N) - 32*den(1 + N)*z3 + 400/3*den(1 + N)*z2 - 
         4406/9*den(1 + N)^2 - 64*den(1 + N)^2*z3 + 160*den(1 + N)^2*z2 - 1184/
         3*den(1 + N)^3 + 128*den(1 + N)^3*z2 + 184*den(1 + N)^4 + 64*den(1 + 
         N)^5 + 156*den(2 + N) - 128/3*den(2 + N)*z3 + 1088/9*den(2 + N)*z2 - 
         9836/27*den(2 + N)^2 + 128/3*den(2 + N)^2*z2 - 608/9*den(2 + N)^3 + 
         160/3*den(2 + N)^4 + 74/27*den(N) + 32*den(N)*z3 - 688/3*den(N)*z2 - 
         598/9*den(N)^2 - 64*den(N)^2*z3 + 32*den(N)^2*z2 - 976/3*den(N)^3 + 
         128*den(N)^3*z2 + 72*den(N)^4 + 64*den(N)^5 )

       + theta( - 3 + N)*nf^2*cf * ( 320/27*S(R(1), - 1 + N)*den( - 1 + N) - 
         80/3*S(R(1),1 + N)*den(1 + N) - 440/9*S(R(1),1 + N)*den(1 + N)^2 - 16/
         3*S(R(1),1 + N)*den(1 + N)^3 - 752/27*S(R(1),2 + N)*den(2 + N) - 32/3
         *S(R(1),2 + N)*den(2 + N)^2 + 128/3*S(R(1),N)*den(N) - 296/9*S(R(1),N
         )*den(N)^2 - 16/3*S(R(1),N)*den(N)^3 - 32/9*S(R(1,1), - 1 + N)*den(
          - 1 + N) + 8/3*S(R(1,1),1 + N)*den(1 + N) + 16/3*S(R(1,1),1 + N)*
         den(1 + N)^2 + 32/9*S(R(1,1),2 + N)*den(2 + N) - 8/3*S(R(1,1),N)*den(
         N) + 16/3*S(R(1,1),N)*den(N)^2 + 32/3*S(R(2), - 1 + N)*den( - 1 + N)
          - 8*S(R(2),1 + N)*den(1 + N) - 16*S(R(2),1 + N)*den(1 + N)^2 - 32/3*
         S(R(2),2 + N)*den(2 + N) + 8*S(R(2),N)*den(N) - 16*S(R(2),N)*den(N)^2
          + 32/27*den( - 1 + N) + 376/27*den(1 + N) + 304/27*den(1 + N)^2 - 
         208/9*den(1 + N)^3 - 32/3*den(1 + N)^4 - 752/27*den(2 + N) - 16*den(2
          + N)^2 - 32/3*den(2 + N)^3 + 344/27*den(N) + 736/27*den(N)^2 - 64/9*
         den(N)^3 - 32/3*den(N)^4 );



==> xpij2te.f <==
*
* ..File: xpij2te.f 
*
*
* ..The exact 3-loop MS(bar) singlet splitting functions  P_ij^(2)T
*    for the evolution of unpolarized fragmentation densities at
*    mu_r = mu_f.  The expansion parameter is alpha_s/(4 pi).
*
* ..The function  X2QGAT  includes a parameter IMOD for estimating, 
*    via  IMOD = 1 and IMOD = -1, a residual uncertainty discussed in 
*    the paper.  IMOD = 0  provides the main result.
* 
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to 
*    the kernel superscripts [2], [3], and [1] in that equation.
*
* ..The code uses the package of Gehrmann and Remiddi for the harmonic
*    polylogarithms published in hep-ph/0107173 = CPC 141 (2001) 296.
*
* ..References: S. Moch and A. Vogt, 
*               Phys. Lett. B659 (2008) 290, arXiv:0708.3899   (ps, gg)
*               A. Almasy, S. Moch and A. Vogt,
*               arXiv:1107.nnnn                                (qg, gq)
*
* =====================================================================
*
*
* ..The (regular) pure-singlet splitting functions P_ps^(2)T.
*    P_qq^(2) is obtained by adding the non-singlet quantity P_NS^(2)T+
*
       FUNCTION X2PSTA (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N, IMOD
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0 )
*
* ...Colour factors and an abbreviation
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
*
       DX = 1.D0/X
*
* ...The harmonic polylogs up to weight 4 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2)
*
* ...The splitting function in terms of the harmonic polylogs
*
      PTqqps2 =
     &  + nf*cf*ca * ( 820.D0/3.D0 - 1172.D0/3.D0*x + 7496.D0/81.D0*
     &    x**2 + 2008.D0/81.D0*dx + 296.D0/3.D0*z3 - 1312.D0/3.D0*z3*x
     &     + 256.D0/3.D0*z3*x**2 + 2212.D0/9.D0*z2 + 4912.D0/9.D0*z2*x
     &     + 640.D0/9.D0*z2*x**2 + 512.D0/9.D0*z2*dx - 852.D0/5.D0*
     &    z2**2 - 812.D0/5.D0*z2**2*x + 40.D0*Hr1(-1)*z2 + 40.D0*Hr1(-1
     &    )*z2*x + 32.D0/3.D0*Hr1(-1)*z2*x**2 + 32.D0/3.D0*Hr1(-1)*z2*
     &    dx - 2380.D0/27.D0*Hr1(0) + 23540.D0/27.D0*Hr1(0)*x + 9172.D0/
     &    27.D0*Hr1(0)*x**2 + 1240.D0/27.D0*Hr1(0)*dx - 160.D0*Hr1(0)*
     &    z3 - 32.D0*Hr1(0)*z3*x + 196.D0/3.D0*Hr1(0)*z2 - 404.D0/3.D0*
     &    Hr1(0)*z2*x + 32.D0/3.D0*Hr1(0)*z2*x**2 + 64.D0/3.D0*Hr1(0)*
     &    z2*dx - 2596.D0/9.D0*Hr1(1) + 592.D0/9.D0*Hr1(1)*x + 7868.D0/
     &    27.D0*Hr1(1)*x**2 - 1856.D0/27.D0*Hr1(1)*dx - 72.D0*Hr1(1)*z2
     &     + 72.D0*Hr1(1)*z2*x + 96.D0*Hr1(1)*z2*x**2 - 96.D0*Hr1(1)*z2
     &    *dx + 688.D0/3.D0*Hr2(-1,0) + 400.D0/3.D0*Hr2(-1,0)*x - 992.D0
     &    /9.D0*Hr2(-1,0)*x**2 - 128.D0/9.D0*Hr2(-1,0)*dx + 16.D0*Hr2(0
     &    ,-1)*z2 )
      PTqqps2 = PTqqps2 + nf*cf*ca * (  - 16.D0*Hr2(0,-1)*z2*x - 2440.D0
     &    /9.D0*Hr2(0,0) - 10468.D0/9.D0*Hr2(0,0)*x - 2312.D0/9.D0*Hr2(
     &    0,0)*x**2 - 64.D0/9.D0*Hr2(0,0)*dx - 8.D0*Hr2(0,0)*z2 + 104.D0
     &    *Hr2(0,0)*z2*x - 1540.D0/9.D0*Hr2(0,1) - 3520.D0/9.D0*Hr2(0,1
     &    )*x - 2032.D0/9.D0*Hr2(0,1)*x**2 - 112.D0/9.D0*Hr2(0,1)*dx - 
     &    144.D0*Hr2(0,1)*z2 - 144.D0*Hr2(0,1)*z2*x + 4.D0/3.D0*Hr2(1,0
     &    ) + 140.D0/3.D0*Hr2(1,0)*x - 72.D0*Hr2(1,0)*x**2 + 24.D0*Hr2(
     &    1,0)*dx - 12.D0*Hr2(1,1) + 12.D0*Hr2(1,1)*x + 16.D0/9.D0*Hr2(
     &    1,1)*x**2 - 16.D0/9.D0*Hr2(1,1)*dx + 16.D0*Hr3(-1,-1,0) + 16.D
     &    0*Hr3(-1,-1,0)*x - 64.D0/3.D0*Hr3(-1,-1,0)*x**2 - 64.D0/3.D0*
     &    Hr3(-1,-1,0)*dx - 56.D0*Hr3(-1,0,0) - 56.D0*Hr3(-1,0,0)*x + 
     &    128.D0/3.D0*Hr3(-1,0,0)*x**2 + 128.D0/3.D0*Hr3(-1,0,0)*dx - 
     &    32.D0*Hr3(-1,0,1) - 32.D0*Hr3(-1,0,1)*x - 64.D0/3.D0*Hr3(-1,0
     &    ,1)*x**2 - 64.D0/3.D0*Hr3(-1,0,1)*dx + 120.D0*Hr3(0,-1,0) - 
     &    232.D0*Hr3(0,-1,0)*x + 256.D0/3.D0*Hr3(0,-1,0)*x**2 + 64.D0/3.
     &    D0*Hr3(0,-1,0)*dx )
      PTqqps2 = PTqqps2 + nf*cf*ca * (  - 112.D0/3.D0*Hr3(0,0,0) + 2288.
     &    D0/3.D0*Hr3(0,0,0)*x - 128.D0/3.D0*Hr3(0,0,0)*dx + 236.D0/3.D0
     &    *Hr3(0,0,1) + 380.D0/3.D0*Hr3(0,0,1)*x + 224.D0/3.D0*Hr3(0,0,
     &    1)*x**2 + 64.D0/3.D0*Hr3(0,0,1)*dx - 64.D0*Hr3(0,1,0) + 24.D0
     &    *Hr3(0,1,0)*x + 224.D0/3.D0*Hr3(0,1,0)*x**2 - 64.D0/3.D0*Hr3(
     &    0,1,0)*dx - 136.D0/3.D0*Hr3(0,1,1) - 88.D0/3.D0*Hr3(0,1,1)*x
     &     + 32.D0/3.D0*Hr3(0,1,1)*x**2 - 32.D0/3.D0*Hr3(0,1,1)*dx + 60.
     &    D0*Hr3(1,0,0) - 60.D0*Hr3(1,0,0)*x - 96.D0*Hr3(1,0,0)*x**2 + 
     &    96.D0*Hr3(1,0,0)*dx + 48.D0*Hr3(1,0,1) - 48.D0*Hr3(1,0,1)*x
     &     - 64.D0*Hr3(1,0,1)*x**2 + 64.D0*Hr3(1,0,1)*dx + 32.D0*Hr3(1,
     &    1,0) - 32.D0*Hr3(1,1,0)*x - 128.D0/3.D0*Hr3(1,1,0)*x**2 + 128.
     &    D0/3.D0*Hr3(1,1,0)*dx + 16.D0*Hr3(1,1,1) - 16.D0*Hr3(1,1,1)*x
     &     - 64.D0/3.D0*Hr3(1,1,1)*x**2 + 64.D0/3.D0*Hr3(1,1,1)*dx + 32.
     &    D0*Hr4(0,-1,-1,0) - 32.D0*Hr4(0,-1,-1,0)*x - 80.D0*Hr4(0,-1,0
     &    ,0) + 80.D0*Hr4(0,-1,0,0)*x - 48.D0*Hr4(0,0,-1,0) + 112.D0*
     &    Hr4(0,0,-1,0)*x )
      PTqqps2 = PTqqps2 + nf*cf*ca * ( 64.D0*Hr4(0,0,0,0) - 304.D0*Hr4(
     &    0,0,0,0)*x + 8.D0*Hr4(0,0,0,1) + 8.D0*Hr4(0,0,0,1)*x - 144.D0
     &    *Hr4(0,0,1,0) - 144.D0*Hr4(0,0,1,0)*x - 48.D0*Hr4(0,0,1,1) - 
     &    48.D0*Hr4(0,0,1,1)*x + 136.D0*Hr4(0,1,0,0) + 136.D0*Hr4(0,1,0
     &    ,0)*x + 96.D0*Hr4(0,1,0,1) + 96.D0*Hr4(0,1,0,1)*x + 64.D0*
     &    Hr4(0,1,1,0) + 64.D0*Hr4(0,1,1,0)*x + 32.D0*Hr4(0,1,1,1) + 32.
     &    D0*Hr4(0,1,1,1)*x )
      PTqqps2 = PTqqps2 + nf*cf**2 * (  - 74.D0/27.D0 + 6266.D0/27.D0*x
     &     - 156.D0*x**2 - 220.D0/3.D0*dx + 288.D0*z3 + 352.D0*z3*x + 
     &    256.D0/3.D0*z3*x**2 + 64.D0*z3*dx - 200.D0/3.D0*z2 - 1444.D0/
     &    3.D0*z2*x - 2624.D0/9.D0*z2*x**2 + 984.D0/5.D0*z2**2 + 984.D0/
     &    5.D0*z2**2*x - 598.D0/9.D0*Hr1(0) - 4406.D0/9.D0*Hr1(0)*x - 
     &    9836.D0/27.D0*Hr1(0)*x**2 + 160.D0*Hr1(0)*z3 + 160.D0*Hr1(0)*
     &    z3*x + 80.D0*Hr1(0)*z2*x + 128.D0/3.D0*Hr1(0)*z2*x**2 + 856.D0
     &    /3.D0*Hr1(1) - 140.D0/3.D0*Hr1(1)*x - 8972.D0/27.D0*Hr1(1)*
     &    x**2 + 2528.D0/27.D0*Hr1(1)*dx + 80.D0*Hr1(1)*z2 - 80.D0*Hr1(
     &    1)*z2*x - 320.D0/3.D0*Hr1(1)*z2*x**2 + 320.D0/3.D0*Hr1(1)*z2*
     &    dx + 976.D0/3.D0*Hr2(0,0) + 1184.D0/3.D0*Hr2(0,0)*x + 608.D0/
     &    9.D0*Hr2(0,0)*x**2 - 16.D0*Hr2(0,0)*z2 - 16.D0*Hr2(0,0)*z2*x
     &     + 296.D0*Hr2(0,1) + 348.D0*Hr2(0,1)*x + 512.D0/3.D0*Hr2(0,1)
     &    *x**2 + 224.D0/9.D0*Hr2(0,1)*dx + 160.D0*Hr2(0,1)*z2 + 160.D0
     &    *Hr2(0,1)*z2*x + 428.D0/3.D0*Hr2(1,0) - 284.D0/3.D0*Hr2(1,0)*
     &    x )
      PTqqps2 = PTqqps2 + nf*cf**2 * (  - 1120.D0/9.D0*Hr2(1,0)*x**2 + 
     &    688.D0/9.D0*Hr2(1,0)*dx + 28.D0/3.D0*Hr2(1,1) - 28.D0/3.D0*
     &    Hr2(1,1)*x - 64.D0/3.D0*Hr2(1,1)*x**2 + 64.D0/3.D0*Hr2(1,1)*
     &    dx + 72.D0*Hr3(0,0,0) + 184.D0*Hr3(0,0,0)*x + 160.D0/3.D0*
     &    Hr3(0,0,0)*x**2 + 32.D0*Hr3(0,0,1) + 80.D0*Hr3(0,0,1)*x - 128.
     &    D0/3.D0*Hr3(0,0,1)*dx + 208.D0*Hr3(0,1,0) + 224.D0*Hr3(0,1,0)
     &    *x + 64.D0/3.D0*Hr3(0,1,0)*x**2 + 128.D0/3.D0*Hr3(0,1,0)*dx
     &     + 64.D0*Hr3(0,1,1) + 48.D0*Hr3(0,1,1)*x + 64.D0/3.D0*Hr3(0,1
     &    ,1)*dx - 88.D0*Hr3(1,0,0) + 88.D0*Hr3(1,0,0)*x + 352.D0/3.D0*
     &    Hr3(1,0,0)*x**2 - 352.D0/3.D0*Hr3(1,0,0)*dx - 48.D0*Hr3(1,0,1
     &    ) + 48.D0*Hr3(1,0,1)*x + 64.D0*Hr3(1,0,1)*x**2 - 64.D0*Hr3(1,
     &    0,1)*dx - 32.D0*Hr3(1,1,0) + 32.D0*Hr3(1,1,0)*x + 128.D0/3.D0
     &    *Hr3(1,1,0)*x**2 - 128.D0/3.D0*Hr3(1,1,0)*dx - 16.D0*Hr3(1,1,
     &    1) + 16.D0*Hr3(1,1,1)*x + 64.D0/3.D0*Hr3(1,1,1)*x**2 - 64.D0/
     &    3.D0*Hr3(1,1,1)*dx - 64.D0*Hr4(0,0,0,0) - 64.D0*Hr4(0,0,0,0)*
     &    x )
      PTqqps2 = PTqqps2 + nf*cf**2 * (  - 112.D0*Hr4(0,0,0,1) - 112.D0*
     &    Hr4(0,0,0,1)*x + 80.D0*Hr4(0,0,1,0) + 80.D0*Hr4(0,0,1,0)*x + 
     &    48.D0*Hr4(0,0,1,1) + 48.D0*Hr4(0,0,1,1)*x - 176.D0*Hr4(0,1,0,
     &    0) - 176.D0*Hr4(0,1,0,0)*x - 96.D0*Hr4(0,1,0,1) - 96.D0*Hr4(0
     &    ,1,0,1)*x - 64.D0*Hr4(0,1,1,0) - 64.D0*Hr4(0,1,1,0)*x - 32.D0
     &    *Hr4(0,1,1,1) - 32.D0*Hr4(0,1,1,1)*x )
      PTqqps2 = PTqqps2 + nf2*cf * (  - 344.D0/27.D0 - 376.D0/27.D0*x
     &     + 752.D0/27.D0*x**2 - 32.D0/27.D0*dx + 64.D0/3.D0*z3 + 64.D0/
     &    3.D0*z3*x + 296.D0/9.D0*z2 + 440.D0/9.D0*z2*x + 32.D0/3.D0*z2
     &    *x**2 + 736.D0/27.D0*Hr1(0) + 304.D0/27.D0*Hr1(0)*x - 16.D0*
     &    Hr1(0)*x**2 - 16.D0/3.D0*Hr1(0)*z2 - 16.D0/3.D0*Hr1(0)*z2*x
     &     - 128.D0/3.D0*Hr1(1) + 80.D0/3.D0*Hr1(1)*x + 752.D0/27.D0*
     &    Hr1(1)*x**2 - 320.D0/27.D0*Hr1(1)*dx + 64.D0/9.D0*Hr2(0,0) + 
     &    208.D0/9.D0*Hr2(0,0)*x + 32.D0/3.D0*Hr2(0,0)*x**2 - 296.D0/9.D
     &    0*Hr2(0,1) - 440.D0/9.D0*Hr2(0,1)*x - 32.D0/3.D0*Hr2(0,1)*
     &    x**2 + 8.D0*Hr2(1,0) - 8.D0*Hr2(1,0)*x - 32.D0/3.D0*Hr2(1,0)*
     &    x**2 + 32.D0/3.D0*Hr2(1,0)*dx + 8.D0/3.D0*Hr2(1,1) - 8.D0/3.D0
     &    *Hr2(1,1)*x - 32.D0/9.D0*Hr2(1,1)*x**2 + 32.D0/9.D0*Hr2(1,1)*
     &    dx - 32.D0/3.D0*Hr3(0,0,0) - 32.D0/3.D0*Hr3(0,0,0)*x + 16.D0/
     &    3.D0*Hr3(0,0,1) + 16.D0/3.D0*Hr3(0,0,1)*x + 16.D0*Hr3(0,1,0)
     &     + 16.D0*Hr3(0,1,0)*x + 16.D0/3.D0*Hr3(0,1,1) + 16.D0/3.D0*
     &    Hr3(0,1,1)*x )

*
       X2PSTA = PTqqps2
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The quark-gluon splitting functions P_qg^(2)T
*
       FUNCTION X2QGTA (X, NF, IMOD)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4 
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N, CORR, IMOD
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 ) 
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2), 
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2), 
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2), 
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2) 
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0 )
*
* ...Colour factors and an abbreviation
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
*
       DX = 1.D0/X
*
* ...The harmonic polylogs up to weight 4 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2) 
*
* ...The splitting function in terms of the harmonic polylogs
*
      PTqg2 =
     &  + nf*ca**2 * ( 2057.D0/9.D0 - 672.D0*x + 53753.D0/81.D0*x**2 + 
     &    2092.D0/81.D0*dx - 196.D0*z3 - 2416.D0/3.D0*z3*x + 328.D0/3.D0
     &    *z3*x**2 - 310.D0/3.D0*z2 + 308.D0*z2*x - 536.D0/3.D0*z2*x**2
     &     + 544.D0/9.D0*z2*dx + 34.D0*z2**2 + 252.D0/5.D0*z2**2*x + 
     &    704.D0/5.D0*z2**2*x**2 + 136.D0*Hr1(-1)*z3 + 272.D0*Hr1(-1)*
     &    z3*x + 272.D0*Hr1(-1)*z3*x**2 + 512.D0/3.D0*Hr1(-1)*z2 + 760.D
     &    0/3.D0*Hr1(-1)*z2*x - 24.D0*Hr1(-1)*z2*x**2 + 32.D0/3.D0*Hr1(
     &    -1)*z2*dx - 2996.D0/27.D0*Hr1(0) - 4832.D0/27.D0*Hr1(0)*x + 
     &    5044.D0/9.D0*Hr1(0)*x**2 + 40.D0*Hr1(0)*dx + 16.D0*Hr1(0)*z3
     &     + 960.D0*Hr1(0)*z3*x + 96.D0*Hr1(0)*z2 - 484.D0/3.D0*Hr1(0)*
     &    z2*x + 824.D0/3.D0*Hr1(0)*z2*x**2 + 64.D0/3.D0*Hr1(0)*z2*dx
     &     - 3940.D0/27.D0*Hr1(1) - 8416.D0/27.D0*Hr1(1)*x + 7448.D0/27.
     &    D0*Hr1(1)*x**2 + 752.D0/27.D0*Hr1(1)*dx + 248.D0*Hr1(1)*z3 - 
     &    496.D0*Hr1(1)*z3*x + 496.D0*Hr1(1)*z3*x**2 + 440.D0/3.D0*Hr1(
     &    1)*z2 - 664.D0/3.D0*Hr1(1)*z2*x + 464.D0/3.D0*Hr1(1)*z2*x**2
     &     - 64.D0/3.D0*Hr1(1)*z2*dx )
      PTqg2 = PTqg2 + nf*ca**2 * (  - 208.D0*Hr2(-1,-1)*z2 - 416.D0*
     &    Hr2(-1,-1)*z2*x - 416.D0*Hr2(-1,-1)*z2*x**2 - 152.D0/3.D0*
     &    Hr2(-1,0) - 256.D0/3.D0*Hr2(-1,0)*x - 248.D0*Hr2(-1,0)*x**2
     &     - 32.D0/3.D0*Hr2(-1,0)*dx + 112.D0*Hr2(-1,0)*z2 + 224.D0*
     &    Hr2(-1,0)*z2*x + 224.D0*Hr2(-1,0)*z2*x**2 + 72.D0*Hr2(0,-1)*
     &    z2 - 176.D0*Hr2(0,-1)*z2*x + 96.D0*Hr2(0,-1)*z2*x**2 - 598.D0/
     &    9.D0*Hr2(0,0) - 3508.D0/9.D0*Hr2(0,0)*x - 7208.D0/9.D0*Hr2(0,
     &    0)*x**2 - 128.D0/9.D0*Hr2(0,0)*dx - 28.D0*Hr2(0,0)*z2 + 632.D0
     &    *Hr2(0,0)*z2*x - 96.D0*Hr2(0,0)*z2*x**2 - 1262.D0/9.D0*Hr2(0,
     &    1) + 4828.D0/9.D0*Hr2(0,1)*x - 2900.D0/3.D0*Hr2(0,1)*x**2 + 
     &    112.D0/9.D0*Hr2(0,1)*dx + 168.D0*Hr2(0,1)*z2 - 432.D0*Hr2(0,1
     &    )*z2*x + 384.D0*Hr2(0,1)*z2*x**2 - 562.D0/9.D0*Hr2(1,0) + 92.D
     &    0/9.D0*Hr2(1,0)*x + 704.D0/3.D0*Hr2(1,0)*x**2 - 8.D0/9.D0*
     &    Hr2(1,0)*dx + 48.D0*Hr2(1,0)*z2 - 96.D0*Hr2(1,0)*z2*x + 96.D0
     &    *Hr2(1,0)*z2*x**2 + 134.D0/9.D0*Hr2(1,1) - 700.D0/9.D0*Hr2(1,
     &    1)*x )
      PTqg2 = PTqg2 + nf*ca**2 * ( 652.D0/3.D0*Hr2(1,1)*x**2 - 128.D0/9.
     &    D0*Hr2(1,1)*dx - 16.D0*Hr2(1,1)*z2 + 32.D0*Hr2(1,1)*z2*x - 32.
     &    D0*Hr2(1,1)*z2*x**2 + 320.D0/3.D0*Hr3(-1,-1,0) + 112.D0/3.D0*
     &    Hr3(-1,-1,0)*x - 208.D0*Hr3(-1,-1,0)*x**2 - 64.D0/3.D0*Hr3(-1
     &    ,-1,0)*dx - 872.D0/3.D0*Hr3(-1,0,0) - 520.D0/3.D0*Hr3(-1,0,0)
     &    *x + 304.D0/3.D0*Hr3(-1,0,0)*x**2 + 128.D0/3.D0*Hr3(-1,0,0)*
     &    dx - 352.D0/3.D0*Hr3(-1,0,1) - 704.D0/3.D0*Hr3(-1,0,1)*x - 80.
     &    D0*Hr3(-1,0,1)*x**2 - 64.D0/3.D0*Hr3(-1,0,1)*dx + 184.D0/3.D0
     &    *Hr3(0,-1,0) - 344.D0/3.D0*Hr3(0,-1,0)*x + 832.D0/3.D0*Hr3(0,
     &    -1,0)*x**2 + 64.D0/3.D0*Hr3(0,-1,0)*dx + 64.D0/3.D0*Hr3(0,0,0
     &    ) + 2680.D0/3.D0*Hr3(0,0,0)*x - 192.D0*Hr3(0,0,0)*x**2 - 128.D
     &    0/3.D0*Hr3(0,0,0)*dx + 64.D0/3.D0*Hr3(0,0,1) + 292.D0*Hr3(0,0
     &    ,1)*x + 120.D0*Hr3(0,0,1)*x**2 - 64.D0/3.D0*Hr3(0,0,1)*dx - 
     &    100.D0*Hr3(0,1,0) - 312.D0*Hr3(0,1,0)*x + 72.D0*Hr3(0,1,0)*
     &    x**2 + 64.D0/3.D0*Hr3(0,1,0)*dx + 128.D0*Hr3(0,1,1) - 400.D0*
     &    Hr3(0,1,1)*x )
      PTqg2 = PTqg2 + nf*ca**2 * ( 640.D0/3.D0*Hr3(0,1,1)*x**2 + 32.D0/
     &    3.D0*Hr3(0,1,1)*dx + 728.D0/3.D0*Hr3(1,0,0) + 188.D0/3.D0*
     &    Hr3(1,0,0)*x - 304.D0/3.D0*Hr3(1,0,0)*x**2 + 224.D0/3.D0*Hr3(
     &    1,0,0)*dx + 160.D0/3.D0*Hr3(1,0,1) + 304.D0/3.D0*Hr3(1,0,1)*x
     &     - 472.D0/3.D0*Hr3(1,0,1)*x**2 + 32.D0*Hr3(1,0,1)*dx + 160.D0/
     &    3.D0*Hr3(1,1,0) + 304.D0/3.D0*Hr3(1,1,0)*x - 472.D0/3.D0*Hr3(
     &    1,1,0)*x**2 + 32.D0*Hr3(1,1,0)*dx - 196.D0/3.D0*Hr3(1,1,1) + 
     &    344.D0/3.D0*Hr3(1,1,1)*x - 400.D0/3.D0*Hr3(1,1,1)*x**2 + 32.D0
     &    /3.D0*Hr3(1,1,1)*dx - 96.D0*Hr4(-1,-1,-1,0) - 192.D0*Hr4(-1,
     &    -1,-1,0)*x - 192.D0*Hr4(-1,-1,-1,0)*x**2 + 64.D0*Hr4(-1,-1,0,
     &    0) + 128.D0*Hr4(-1,-1,0,0)*x + 128.D0*Hr4(-1,-1,0,0)*x**2 + 
     &    160.D0*Hr4(-1,-1,0,1) + 320.D0*Hr4(-1,-1,0,1)*x + 320.D0*Hr4(
     &    -1,-1,0,1)*x**2 + 112.D0*Hr4(-1,0,-1,0) + 224.D0*Hr4(-1,0,-1,
     &    0)*x + 224.D0*Hr4(-1,0,-1,0)*x**2 + 8.D0*Hr4(-1,0,0,0) + 16.D0
     &    *Hr4(-1,0,0,0)*x + 16.D0*Hr4(-1,0,0,0)*x**2 - 64.D0*Hr4(-1,0,
     &    1,0) )
      PTqg2 = PTqg2 + nf*ca**2 * (  - 128.D0*Hr4(-1,0,1,0)*x - 128.D0*
     &    Hr4(-1,0,1,0)*x**2 - 32.D0*Hr4(-1,0,1,1) - 64.D0*Hr4(-1,0,1,1
     &    )*x - 64.D0*Hr4(-1,0,1,1)*x**2 + 16.D0*Hr4(0,-1,-1,0) - 352.D0
     &    *Hr4(0,-1,-1,0)*x - 64.D0*Hr4(0,-1,-1,0)*x**2 - 104.D0*Hr4(0,
     &    -1,0,0) + 432.D0*Hr4(0,-1,0,0)*x - 32.D0*Hr4(0,-1,0,0)*x**2
     &     - 64.D0*Hr4(0,-1,0,1) - 128.D0*Hr4(0,-1,0,1)*x**2 - 56.D0*
     &    Hr4(0,0,-1,0) + 496.D0*Hr4(0,0,-1,0)*x + 64.D0*Hr4(0,0,0,0)
     &     - 1264.D0*Hr4(0,0,0,0)*x - 100.D0*Hr4(0,0,0,1) - 776.D0*Hr4(
     &    0,0,0,1)*x + 96.D0*Hr4(0,0,0,1)*x**2 + 64.D0*Hr4(0,0,1,0) - 
     &    96.D0*Hr4(0,0,1,0)*x + 160.D0*Hr4(0,0,1,0)*x**2 + 176.D0*Hr4(
     &    0,0,1,1) - 192.D0*Hr4(0,0,1,1)*x + 320.D0*Hr4(0,0,1,1)*x**2
     &     + 92.D0*Hr4(0,1,0,0) + 408.D0*Hr4(0,1,0,0)*x - 32.D0*Hr4(0,1
     &    ,0,0)*x**2 + 288.D0*Hr4(0,1,0,1)*x - 96.D0*Hr4(0,1,0,1)*x**2
     &     + 288.D0*Hr4(0,1,1,0)*x - 96.D0*Hr4(0,1,1,0)*x**2 - 80.D0*
     &    Hr4(0,1,1,1) + 256.D0*Hr4(0,1,1,1)*x - 192.D0*Hr4(0,1,1,1)*
     &    x**2 )
      PTqg2 = PTqg2 + nf*ca**2 * (  - 16.D0*Hr4(1,0,-1,0) + 32.D0*Hr4(1
     &    ,0,-1,0)*x - 32.D0*Hr4(1,0,-1,0)*x**2 - 120.D0*Hr4(1,0,0,0)
     &     + 240.D0*Hr4(1,0,0,0)*x - 240.D0*Hr4(1,0,0,0)*x**2 - 128.D0*
     &    Hr4(1,0,0,1) + 256.D0*Hr4(1,0,0,1)*x - 256.D0*Hr4(1,0,0,1)*
     &    x**2 - 32.D0*Hr4(1,0,1,1) + 64.D0*Hr4(1,0,1,1)*x - 64.D0*Hr4(
     &    1,0,1,1)*x**2 - 160.D0*Hr4(1,1,0,0) + 320.D0*Hr4(1,1,0,0)*x
     &     - 320.D0*Hr4(1,1,0,0)*x**2 - 32.D0*Hr4(1,1,0,1) + 64.D0*Hr4(
     &    1,1,0,1)*x - 64.D0*Hr4(1,1,0,1)*x**2 - 32.D0*Hr4(1,1,1,0) + 
     &    64.D0*Hr4(1,1,1,0)*x - 64.D0*Hr4(1,1,1,0)*x**2 + 32.D0*Hr4(1,
     &    1,1,1) - 64.D0*Hr4(1,1,1,1)*x + 64.D0*Hr4(1,1,1,1)*x**2 )
      PTqg2 = PTqg2 + nf*cf*ca * ( 17597.D0/36.D0 + 2659.D0/6.D0*x - 
     &    3092.D0/3.D0*x**2 - 220.D0/3.D0*dx + 1340.D0/3.D0*z3 + 4904.D0
     &    /3.D0*z3*x + 488.D0*z3*x**2 + 64.D0*z3*dx + 28.D0/9.D0*z2 + 
     &    4540.D0/9.D0*z2*x - 2620.D0/3.D0*z2*x**2 - 44.D0/5.D0*z2**2
     &     + 2632.D0/5.D0*z2**2*x - 128.D0*z2**2*x**2 - 40.D0*Hr1(-1)*
     &    z3 - 80.D0*Hr1(-1)*z3*x - 80.D0*Hr1(-1)*z3*x**2 - 96.D0*Hr1(
     &    -1)*z2 - 160.D0*Hr1(-1)*z2*x + 32.D0*Hr1(-1)*z2*x**2 - 2422.D0
     &    /27.D0*Hr1(0) + 30203.D0/27.D0*Hr1(0)*x - 17918.D0/27.D0*Hr1(
     &    0)*x**2 - 56.D0*Hr1(0)*z3 + 16.D0*Hr1(0)*z3*x - 160.D0*Hr1(0)
     &    *z3*x**2 - 260.D0/3.D0*Hr1(0)*z2 - 176.D0/3.D0*Hr1(0)*z2*x - 
     &    8.D0*Hr1(0)*z2*x**2 + 2788.D0/27.D0*Hr1(1) + 19660.D0/27.D0*
     &    Hr1(1)*x - 19970.D0/27.D0*Hr1(1)*x**2 - 80.D0/27.D0*Hr1(1)*dx
     &     - 792.D0*Hr1(1)*z3 + 1584.D0*Hr1(1)*z3*x - 1584.D0*Hr1(1)*z3
     &    *x**2 - 188.D0*Hr1(1)*z2 + 272.D0*Hr1(1)*z2*x - 120.D0*Hr1(1)
     &    *z2*x**2 + 32.D0*Hr1(1)*z2*dx + 80.D0*Hr2(-1,-1)*z2 + 160.D0*
     &    Hr2(-1,-1)*z2*x )
      PTqg2 = PTqg2 + nf*cf*ca * ( 160.D0*Hr2(-1,-1)*z2*x**2 + 672.D0*
     &    Hr2(-1,0) + 544.D0*Hr2(-1,0)*x - 16.D0*Hr2(-1,0)*x**2 - 64.D0
     &    *Hr2(0,-1)*z2 - 32.D0*Hr2(0,-1)*z2*x - 128.D0*Hr2(0,-1)*z2*
     &    x**2 - 1007.D0/9.D0*Hr2(0,0) - 6254.D0/9.D0*Hr2(0,0)*x + 2444.
     &    D0/9.D0*Hr2(0,0)*x**2 + 32.D0*Hr2(0,0)*z2 - 256.D0*Hr2(0,0)*
     &    z2*x + 256.D0*Hr2(0,0)*z2*x**2 + 2204.D0/9.D0*Hr2(0,1) - 3772.
     &    D0/9.D0*Hr2(0,1)*x + 3176.D0/3.D0*Hr2(0,1)*x**2 - 200.D0*Hr2(
     &    0,1)*z2 + 592.D0*Hr2(0,1)*z2*x - 512.D0*Hr2(0,1)*z2*x**2 - 
     &    212.D0*Hr2(1,0) + 2036.D0/3.D0*Hr2(1,0)*x - 3284.D0/3.D0*Hr2(
     &    1,0)*x**2 + 304.D0/3.D0*Hr2(1,0)*dx + 80.D0*Hr2(1,0)*z2 - 160.
     &    D0*Hr2(1,0)*z2*x + 160.D0*Hr2(1,0)*z2*x**2 - 488.D0/9.D0*Hr2(
     &    1,1) + 868.D0/9.D0*Hr2(1,1)*x - 1904.D0/9.D0*Hr2(1,1)*x**2 + 
     &    304.D0/9.D0*Hr2(1,1)*dx + 32.D0*Hr2(1,1)*z2 - 64.D0*Hr2(1,1)*
     &    z2*x + 64.D0*Hr2(1,1)*z2*x**2 - 288.D0*Hr3(-1,-1,0) - 448.D0*
     &    Hr3(-1,-1,0)*x - 64.D0*Hr3(-1,-1,0)*x**2 + 16.D0*Hr3(-1,0,0)
     &     - 80.D0*Hr3(-1,0,0)*x )
      PTqg2 = PTqg2 + nf*cf*ca * (  - 144.D0*Hr3(-1,0,0)*x**2 - 48.D0*
     &    Hr3(-1,0,1) - 64.D0*Hr3(-1,0,1)*x - 64.D0*Hr3(-1,0,1)*x**2 + 
     &    336.D0*Hr3(0,-1,0) + 16.D0*Hr3(0,-1,0)*x + 160.D0*Hr3(0,-1,0)
     &    *x**2 - 148.D0/3.D0*Hr3(0,0,0) + 1832.D0/3.D0*Hr3(0,0,0)*x + 
     &    640.D0/3.D0*Hr3(0,0,0)*x**2 + 388.D0/3.D0*Hr3(0,0,1) + 256.D0/
     &    3.D0*Hr3(0,0,1)*x - 40.D0/3.D0*Hr3(0,0,1)*x**2 + 28.D0/3.D0*
     &    Hr3(0,1,0) + 2032.D0/3.D0*Hr3(0,1,0)*x + 280.D0/3.D0*Hr3(0,1,
     &    0)*x**2 - 592.D0/3.D0*Hr3(0,1,1) + 1352.D0/3.D0*Hr3(0,1,1)*x
     &     - 192.D0*Hr3(0,1,1)*x**2 - 16.D0*Hr3(1,0,0) - 504.D0*Hr3(1,0
     &    ,0)*x + 368.D0*Hr3(1,0,0)*x**2 - 96.D0*Hr3(1,0,0)*dx + 268.D0/
     &    3.D0*Hr3(1,0,1) - 608.D0/3.D0*Hr3(1,0,1)*x + 728.D0/3.D0*Hr3(
     &    1,0,1)*x**2 - 32.D0*Hr3(1,0,1)*dx + 452.D0/3.D0*Hr3(1,1,0) - 
     &    1024.D0/3.D0*Hr3(1,1,0)*x + 1048.D0/3.D0*Hr3(1,1,0)*x**2 - 32.
     &    D0*Hr3(1,1,0)*dx + 424.D0/3.D0*Hr3(1,1,1) - 536.D0/3.D0*Hr3(1
     &    ,1,1)*x + 544.D0/3.D0*Hr3(1,1,1)*x**2 - 32.D0/3.D0*Hr3(1,1,1)
     &    *dx )
      PTqg2 = PTqg2 + nf*cf*ca * ( 96.D0*Hr4(-1,-1,-1,0) + 192.D0*Hr4(
     &    -1,-1,-1,0)*x + 192.D0*Hr4(-1,-1,-1,0)*x**2 + 64.D0*Hr4(-1,-1
     &    ,0,0) + 128.D0*Hr4(-1,-1,0,0)*x + 128.D0*Hr4(-1,-1,0,0)*x**2
     &     - 32.D0*Hr4(-1,-1,0,1) - 64.D0*Hr4(-1,-1,0,1)*x - 64.D0*Hr4(
     &    -1,-1,0,1)*x**2 - 80.D0*Hr4(-1,0,-1,0) - 160.D0*Hr4(-1,0,-1,0
     &    )*x - 160.D0*Hr4(-1,0,-1,0)*x**2 - 24.D0*Hr4(-1,0,0,0) - 48.D0
     &    *Hr4(-1,0,0,0)*x - 48.D0*Hr4(-1,0,0,0)*x**2 + 96.D0*Hr4(-1,0,
     &    1,0) + 192.D0*Hr4(-1,0,1,0)*x + 192.D0*Hr4(-1,0,1,0)*x**2 + 
     &    32.D0*Hr4(-1,0,1,1) + 64.D0*Hr4(-1,0,1,1)*x + 64.D0*Hr4(-1,0,
     &    1,1)*x**2 - 128.D0*Hr4(0,-1,-1,0) - 64.D0*Hr4(0,-1,-1,0)*x - 
     &    256.D0*Hr4(0,-1,-1,0)*x**2 - 96.D0*Hr4(0,-1,0,0)*x - 128.D0*
     &    Hr4(0,-1,0,0)*x**2 + 144.D0*Hr4(0,0,-1,0) + 32.D0*Hr4(0,0,-1,
     &    0)*x + 384.D0*Hr4(0,0,-1,0)*x**2 - 32.D0*Hr4(0,0,0,0) - 64.D0
     &    *Hr4(0,0,0,0)*x + 64.D0*Hr4(0,0,0,1) + 96.D0*Hr4(0,0,0,1)*x
     &     + 128.D0*Hr4(0,0,0,1)*x**2 - 160.D0*Hr4(0,0,1,0) - 160.D0*
     &    Hr4(0,0,1,0)*x )
      PTqg2 = PTqg2 + nf*cf*ca * (  - 320.D0*Hr4(0,0,1,0)*x**2 - 176.D0
     &    *Hr4(0,0,1,1) + 192.D0*Hr4(0,0,1,1)*x - 384.D0*Hr4(0,0,1,1)*
     &    x**2 + 136.D0*Hr4(0,1,0,0) - 1040.D0*Hr4(0,1,0,0)*x + 672.D0*
     &    Hr4(0,1,0,0)*x**2 + 168.D0*Hr4(0,1,0,1) - 624.D0*Hr4(0,1,0,1)
     &    *x + 448.D0*Hr4(0,1,0,1)*x**2 + 184.D0*Hr4(0,1,1,0) - 656.D0*
     &    Hr4(0,1,1,0)*x + 512.D0*Hr4(0,1,1,0)*x**2 + 136.D0*Hr4(0,1,1,
     &    1) - 368.D0*Hr4(0,1,1,1)*x + 320.D0*Hr4(0,1,1,1)*x**2 + 80.D0
     &    *Hr4(1,0,-1,0) - 160.D0*Hr4(1,0,-1,0)*x + 160.D0*Hr4(1,0,-1,0
     &    )*x**2 - 56.D0*Hr4(1,0,0,0) + 112.D0*Hr4(1,0,0,0)*x - 112.D0*
     &    Hr4(1,0,0,0)*x**2 + 112.D0*Hr4(1,0,0,1) - 224.D0*Hr4(1,0,0,1)
     &    *x + 224.D0*Hr4(1,0,0,1)*x**2 - 240.D0*Hr4(1,0,1,0) + 480.D0*
     &    Hr4(1,0,1,0)*x - 480.D0*Hr4(1,0,1,0)*x**2 - 32.D0*Hr4(1,0,1,1
     &    ) + 64.D0*Hr4(1,0,1,1)*x - 64.D0*Hr4(1,0,1,1)*x**2 + 208.D0*
     &    Hr4(1,1,0,0) - 416.D0*Hr4(1,1,0,0)*x + 416.D0*Hr4(1,1,0,0)*
     &    x**2 - 48.D0*Hr4(1,1,0,1) + 96.D0*Hr4(1,1,0,1)*x - 96.D0*Hr4(
     &    1,1,0,1)*x**2 )
      PTqg2 = PTqg2 + nf*cf*ca * (  - 16.D0*Hr4(1,1,1,0) + 32.D0*Hr4(1,
     &    1,1,0)*x - 32.D0*Hr4(1,1,1,0)*x**2 - 64.D0*Hr4(1,1,1,1) + 128.
     &    D0*Hr4(1,1,1,1)*x - 128.D0*Hr4(1,1,1,1)*x**2 )
      PTqg2 = PTqg2 + nf*cf**2 * (  - 227.D0/4.D0 - 1967.D0/2.D0*x + 
     &    1069.D0*x**2 + 156.D0*z3 - 816.D0*z3*x - 640.D0*z3*x**2 + 106.
     &    D0*z2 - 564.D0*z2*x + 564.D0*z2*x**2 + 56.D0*z2**2 - 1904.D0/
     &    5.D0*z2**2*x + 352.D0/5.D0*z2**2*x**2 + 128.D0*Hr1(-1)*z2 + 
     &    160.D0*Hr1(-1)*z2*x + 32.D0*Hr1(-1)*z2*x**2 + 92.D0*Hr1(0) - 
     &    1143.D0*Hr1(0)*x + 110.D0*Hr1(0)*x**2 + 40.D0*Hr1(0)*z3 - 304.
     &    D0*Hr1(0)*z3*x + 160.D0*Hr1(0)*z3*x**2 + 12.D0*Hr1(0)*z2 + 
     &    272.D0*Hr1(0)*z2*x - 176.D0*Hr1(0)*z2*x**2 + 180.D0*Hr1(1) - 
     &    480.D0*Hr1(1)*x + 318.D0*Hr1(1)*x**2 + 496.D0*Hr1(1)*z3 - 992.
     &    D0*Hr1(1)*z3*x + 992.D0*Hr1(1)*z3*x**2 + 108.D0*Hr1(1)*z2 - 
     &    64.D0*Hr1(1)*z2*x - 80.D0*Hr1(1)*z2*x**2 - 496.D0*Hr2(-1,0)
     &     - 240.D0*Hr2(-1,0)*x + 224.D0*Hr2(-1,0)*x**2 - 96.D0*Hr2(-1,
     &    0)*z2 - 192.D0*Hr2(-1,0)*z2*x - 192.D0*Hr2(-1,0)*z2*x**2 + 64.
     &    D0*Hr2(0,-1)*z2 + 64.D0*Hr2(0,-1)*z2*x + 128.D0*Hr2(0,-1)*z2*
     &    x**2 + 107.D0*Hr2(0,0) - 42.D0*Hr2(0,0)*x - 76.D0*Hr2(0,0)*
     &    x**2 )
      PTqg2 = PTqg2 + nf*cf**2 * (  - 40.D0*Hr2(0,0)*z2 + 144.D0*Hr2(0,
     &    0)*z2*x - 160.D0*Hr2(0,0)*z2*x**2 - 2.D0*Hr2(0,1) + 116.D0*
     &    Hr2(0,1)*x - 324.D0*Hr2(0,1)*x**2 + 104.D0*Hr2(0,1)*z2 - 144.D
     &    0*Hr2(0,1)*z2*x + 224.D0*Hr2(0,1)*z2*x**2 + 294.D0*Hr2(1,0)
     &     - 560.D0*Hr2(1,0)*x + 468.D0*Hr2(1,0)*x**2 - 112.D0*Hr2(1,0)
     &    *z2 + 224.D0*Hr2(1,0)*z2*x - 224.D0*Hr2(1,0)*z2*x**2 + 34.D0*
     &    Hr2(1,1) - 32.D0*Hr2(1,1)*x - 4.D0*Hr2(1,1)*x**2 - 16.D0*Hr2(
     &    1,1)*z2 + 32.D0*Hr2(1,1)*z2*x - 32.D0*Hr2(1,1)*z2*x**2 + 256.D
     &    0*Hr3(-1,-1,0) + 320.D0*Hr3(-1,-1,0)*x + 64.D0*Hr3(-1,-1,0)*
     &    x**2 + 64.D0*Hr3(-1,0,0) + 320.D0*Hr3(-1,0,0)*x + 256.D0*Hr3(
     &    -1,0,0)*x**2 - 240.D0*Hr3(0,-1,0) + 64.D0*Hr3(0,-1,0)*x - 256.
     &    D0*Hr3(0,-1,0)*x**2 + 36.D0*Hr3(0,0,0) - 584.D0*Hr3(0,0,0)*x
     &     - 192.D0*Hr3(0,0,0)*x**2 - 28.D0*Hr3(0,0,1) - 144.D0*Hr3(0,0
     &    ,1)*x + 16.D0*Hr3(0,0,1)*x**2 + 184.D0*Hr3(0,1,0) - 128.D0*
     &    Hr3(0,1,0)*x - 112.D0*Hr3(0,1,0)*x**2 + 104.D0*Hr3(0,1,1) - 
     &    80.D0*Hr3(0,1,1)*x )
      PTqg2 = PTqg2 + nf*cf**2 * ( 16.D0*Hr3(0,1,1)*x**2 - 288.D0*Hr3(1
     &    ,0,0) + 352.D0*Hr3(1,0,0)*x - 160.D0*Hr3(1,0,0)*x**2 - 124.D0
     &    *Hr3(1,0,1) + 64.D0*Hr3(1,0,1)*x - 48.D0*Hr3(1,0,1)*x**2 - 
     &    180.D0*Hr3(1,1,0) + 192.D0*Hr3(1,1,0)*x - 144.D0*Hr3(1,1,0)*
     &    x**2 - 76.D0*Hr3(1,1,1) + 64.D0*Hr3(1,1,1)*x - 48.D0*Hr3(1,1,
     &    1)*x**2 - 192.D0*Hr4(-1,-1,0,0) - 384.D0*Hr4(-1,-1,0,0)*x - 
     &    384.D0*Hr4(-1,-1,0,0)*x**2 - 96.D0*Hr4(-1,0,-1,0) - 192.D0*
     &    Hr4(-1,0,-1,0)*x - 192.D0*Hr4(-1,0,-1,0)*x**2 + 176.D0*Hr4(-1
     &    ,0,0,0) + 352.D0*Hr4(-1,0,0,0)*x + 352.D0*Hr4(-1,0,0,0)*x**2
     &     + 128.D0*Hr4(0,-1,-1,0) + 128.D0*Hr4(0,-1,-1,0)*x + 256.D0*
     &    Hr4(0,-1,-1,0)*x**2 + 32.D0*Hr4(0,-1,0,0) + 128.D0*Hr4(0,-1,0
     &    ,0)*x + 256.D0*Hr4(0,-1,0,0)*x**2 - 96.D0*Hr4(0,0,-1,0) + 64.D
     &    0*Hr4(0,0,-1,0)*x - 256.D0*Hr4(0,0,-1,0)*x**2 + 16.D0*Hr4(0,0
     &    ,0,0) - 256.D0*Hr4(0,0,0,0)*x + 128.D0*Hr4(0,0,0,0)*x**2 + 8.D
     &    0*Hr4(0,0,0,1) - 16.D0*Hr4(0,0,0,1)*x + 32.D0*Hr4(0,0,0,1)*
     &    x**2 )
      PTqg2 = PTqg2 + nf*cf**2 * ( 96.D0*Hr4(0,0,1,0) - 192.D0*Hr4(0,0,
     &    1,0)*x + 352.D0*Hr4(0,0,1,0)*x**2 + 64.D0*Hr4(0,0,1,1) - 128.D
     &    0*Hr4(0,0,1,1)*x + 192.D0*Hr4(0,0,1,1)*x**2 - 176.D0*Hr4(0,1,
     &    0,0) + 288.D0*Hr4(0,1,0,0)*x - 416.D0*Hr4(0,1,0,0)*x**2 - 104.
     &    D0*Hr4(0,1,0,1) + 208.D0*Hr4(0,1,0,1)*x - 224.D0*Hr4(0,1,0,1)
     &    *x**2 - 120.D0*Hr4(0,1,1,0) + 240.D0*Hr4(0,1,1,0)*x - 288.D0*
     &    Hr4(0,1,1,0)*x**2 - 56.D0*Hr4(0,1,1,1) + 112.D0*Hr4(0,1,1,1)*
     &    x - 128.D0*Hr4(0,1,1,1)*x**2 - 96.D0*Hr4(1,0,-1,0) + 192.D0*
     &    Hr4(1,0,-1,0)*x - 192.D0*Hr4(1,0,-1,0)*x**2 + 336.D0*Hr4(1,0,
     &    0,0) - 672.D0*Hr4(1,0,0,0)*x + 672.D0*Hr4(1,0,0,0)*x**2 + 80.D
     &    0*Hr4(1,0,0,1) - 160.D0*Hr4(1,0,0,1)*x + 160.D0*Hr4(1,0,0,1)*
     &    x**2 + 304.D0*Hr4(1,0,1,0) - 608.D0*Hr4(1,0,1,0)*x + 608.D0*
     &    Hr4(1,0,1,0)*x**2 + 64.D0*Hr4(1,0,1,1) - 128.D0*Hr4(1,0,1,1)*
     &    x + 128.D0*Hr4(1,0,1,1)*x**2 + 16.D0*Hr4(1,1,0,0) - 32.D0*
     &    Hr4(1,1,0,0)*x + 32.D0*Hr4(1,1,0,0)*x**2 + 80.D0*Hr4(1,1,0,1)
     &     - 160.D0*Hr4(1,1,0,1)*x )
      PTqg2 = PTqg2 + nf*cf**2 * ( 160.D0*Hr4(1,1,0,1)*x**2 + 48.D0*
     &    Hr4(1,1,1,0) - 96.D0*Hr4(1,1,1,0)*x + 96.D0*Hr4(1,1,1,0)*x**2
     &     + 32.D0*Hr4(1,1,1,1) - 64.D0*Hr4(1,1,1,1)*x + 64.D0*Hr4(1,1,
     &    1,1)*x**2 )
      PTqg2 = PTqg2 + nf2*ca * (  - 14.D0/9.D0 - 1216.D0/9.D0*x + 916.
     &    D0/9.D0*x**2 - 44.D0/9.D0*dx - 40.D0*z3 + 352.D0/3.D0*z3*x - 
     &    272.D0/3.D0*z3*x**2 + 100.D0/3.D0*z2 + 208.D0/3.D0*z2*x - 16.D
     &    0/9.D0*z2*x**2 + 32.D0/9.D0*z2*dx + 64.D0/3.D0*Hr1(-1)*z2 + 
     &    128.D0/3.D0*Hr1(-1)*z2*x + 128.D0/3.D0*Hr1(-1)*z2*x**2 + 44.D0
     &    /27.D0*Hr1(0) + 752.D0/27.D0*Hr1(0)*x - 2212.D0/27.D0*Hr1(0)*
     &    x**2 - 256.D0/27.D0*Hr1(0)*dx - 24.D0*Hr1(0)*z2 + 112.D0/3.D0
     &    *Hr1(0)*z2*x - 112.D0/3.D0*Hr1(0)*z2*x**2 + 592.D0/27.D0*Hr1(
     &    1) - 1232.D0/27.D0*Hr1(1)*x + 2632.D0/27.D0*Hr1(1)*x**2 - 320.
     &    D0/27.D0*Hr1(1)*dx - 32.D0/3.D0*Hr1(1)*z2 + 64.D0/3.D0*Hr1(1)
     &    *z2*x - 64.D0/3.D0*Hr1(1)*z2*x**2 - 16.D0*Hr2(-1,0) + 32.D0/3.
     &    D0*Hr2(-1,0)*x + 512.D0/9.D0*Hr2(-1,0)*x**2 + 32.D0/9.D0*Hr2(
     &    -1,0)*dx - 296.D0/9.D0*Hr2(0,0) - 416.D0/9.D0*Hr2(0,0)*x - 
     &    536.D0/9.D0*Hr2(0,0)*x**2 - 64.D0/9.D0*Hr2(0,0)*dx + 356.D0/9.
     &    D0*Hr2(0,1) - 1360.D0/9.D0*Hr2(0,1)*x + 632.D0/9.D0*Hr2(0,1)*
     &    x**2 )
      PTqg2 = PTqg2 + nf2*ca * ( 16.D0/9.D0*Hr2(1,0) + 496.D0/9.D0*
     &    Hr2(1,0)*x - 664.D0/9.D0*Hr2(1,0)*x**2 + 32.D0/3.D0*Hr2(1,0)*
     &    dx - 320.D0/9.D0*Hr2(1,1) + 544.D0/9.D0*Hr2(1,1)*x - 200.D0/3.
     &    D0*Hr2(1,1)*x**2 + 32.D0/9.D0*Hr2(1,1)*dx + 64.D0/3.D0*Hr3(-1
     &    ,-1,0) + 128.D0/3.D0*Hr3(-1,-1,0)*x + 128.D0/3.D0*Hr3(-1,-1,0
     &    )*x**2 + 32.D0/3.D0*Hr3(-1,0,0) + 64.D0/3.D0*Hr3(-1,0,0)*x + 
     &    64.D0/3.D0*Hr3(-1,0,0)*x**2 - 32.D0/3.D0*Hr3(-1,0,1) - 64.D0/
     &    3.D0*Hr3(-1,0,1)*x - 64.D0/3.D0*Hr3(-1,0,1)*x**2 - 64.D0/3.D0
     &    *Hr3(0,-1,0) + 128.D0/3.D0*Hr3(0,-1,0)*x - 64.D0/3.D0*Hr3(0,
     &    -1,0)*x**2 - 64.D0/3.D0*Hr3(0,0,0) - 640.D0/3.D0*Hr3(0,0,0)*x
     &     + 104.D0/3.D0*Hr3(0,0,1) - 16.D0*Hr3(0,0,1)*x + 176.D0/3.D0*
     &    Hr3(0,0,1)*x**2 + 8.D0*Hr3(0,1,0) + 80.D0*Hr3(0,1,0)*x - 16.D0
     &    *Hr3(0,1,0)*x**2 - 32.D0*Hr3(0,1,1) + 96.D0*Hr3(0,1,1)*x - 
     &    224.D0/3.D0*Hr3(0,1,1)*x**2 - 152.D0/3.D0*Hr3(1,0,0) + 304.D0/
     &    3.D0*Hr3(1,0,0)*x - 304.D0/3.D0*Hr3(1,0,0)*x**2 - 16.D0/3.D0*
     &    Hr3(1,0,1) )
      PTqg2 = PTqg2 + nf2*ca * ( 32.D0/3.D0*Hr3(1,0,1)*x - 32.D0/3.D0
     &    *Hr3(1,0,1)*x**2 - 16.D0/3.D0*Hr3(1,1,0) + 32.D0/3.D0*Hr3(1,1
     &    ,0)*x - 32.D0/3.D0*Hr3(1,1,0)*x**2 + 40.D0/3.D0*Hr3(1,1,1) - 
     &    80.D0/3.D0*Hr3(1,1,1)*x + 80.D0/3.D0*Hr3(1,1,1)*x**2 )
      PTqg2 = PTqg2 + nf2*cf * (  - 4847.D0/54.D0 - 2375.D0/27.D0*x
     &     + 4066.D0/27.D0*x**2 + 200.D0/27.D0*dx + 304.D0/3.D0*z3 - 
     &    608.D0/3.D0*z3*x + 160.D0*z3*x**2 + 272.D0/9.D0*z2 + 8.D0/9.D0
     &    *z2*x + 32.D0*z2*x**2 - 64.D0/9.D0*z2*dx + 1684.D0/27.D0*Hr1(
     &    0) - 4022.D0/27.D0*Hr1(0)*x - 4480.D0/27.D0*Hr1(0)*x**2 + 512.
     &    D0/27.D0*Hr1(0)*dx + 80.D0/3.D0*Hr1(0)*z2 - 352.D0/3.D0*Hr1(0
     &    )*z2*x + 48.D0*Hr1(0)*z2*x**2 - 808.D0/27.D0*Hr1(1) + 560.D0/
     &    27.D0*Hr1(1)*x - 248.D0/27.D0*Hr1(1)*x**2 - 8.D0*Hr1(1)*z2 + 
     &    16.D0*Hr1(1)*z2*x - 16.D0*Hr1(1)*z2*x**2 + 48.D0*Hr2(-1,0) - 
     &    496.D0/9.D0*Hr2(-1,0)*x**2 - 64.D0/9.D0*Hr2(-1,0)*dx + 902.D0/
     &    9.D0*Hr2(0,0) + 956.D0/9.D0*Hr2(0,0)*x + 1400.D0/9.D0*Hr2(0,0
     &    )*x**2 + 128.D0/9.D0*Hr2(0,0)*dx - 416.D0/9.D0*Hr2(0,1) + 376.
     &    D0/9.D0*Hr2(0,1)*x - 88.D0/3.D0*Hr2(0,1)*x**2 + 64.D0*Hr2(1,0
     &    ) - 248.D0/3.D0*Hr2(1,0)*x + 232.D0/3.D0*Hr2(1,0)*x**2 + 344.D
     &    0/9.D0*Hr2(1,1) - 376.D0/9.D0*Hr2(1,1)*x + 328.D0/9.D0*Hr2(1,
     &    1)*x**2 )
      PTqg2 = PTqg2 + nf2*cf * ( 32.D0*Hr3(0,-1,0) - 64.D0*Hr3(0,-1,0
     &    )*x + 64.D0/3.D0*Hr3(0,-1,0)*x**2 - 32.D0/3.D0*Hr3(0,0,0) + 
     &    112.D0/3.D0*Hr3(0,0,0)*x + 32.D0*Hr3(0,0,0)*x**2 - 64.D0/3.D0
     &    *Hr3(0,0,1) + 128.D0/3.D0*Hr3(0,0,1)*x - 176.D0/3.D0*Hr3(0,0,
     &    1)*x**2 + 80.D0/3.D0*Hr3(0,1,0) - 160.D0/3.D0*Hr3(0,1,0)*x + 
     &    176.D0/3.D0*Hr3(0,1,0)*x**2 + 64.D0/3.D0*Hr3(0,1,1) - 128.D0/
     &    3.D0*Hr3(0,1,1)*x + 48.D0*Hr3(0,1,1)*x**2 + 32.D0*Hr3(1,0,0)
     &     - 64.D0*Hr3(1,0,0)*x + 64.D0*Hr3(1,0,0)*x**2 - 40.D0/3.D0*
     &    Hr3(1,0,1) + 80.D0/3.D0*Hr3(1,0,1)*x - 80.D0/3.D0*Hr3(1,0,1)*
     &    x**2 - 56.D0/3.D0*Hr3(1,1,0) + 112.D0/3.D0*Hr3(1,1,0)*x - 112.
     &    D0/3.D0*Hr3(1,1,0)*x**2 - 40.D0/3.D0*Hr3(1,1,1) + 80.D0/3.D0*
     &    Hr3(1,1,1)*x - 80.D0/3.D0*Hr3(1,1,1)*x**2 - 32.D0*Hr4(0,0,0,0
     &    ) + 64.D0*Hr4(0,0,0,0)*x )
      PTqg2 = PTqg2 + nf**3 * (  - 8.D0/9.D0 + 16.D0/3.D0*x - 16.D0/3.D0
     &    *x**2 + 8.D0/3.D0*z2 - 16.D0/3.D0*z2*x + 16.D0/3.D0*z2*x**2
     &     + 40.D0/9.D0*Hr1(0) - 32.D0/9.D0*Hr1(0)*x + 32.D0/9.D0*Hr1(0
     &    )*x**2 - 40.D0/9.D0*Hr1(1) + 32.D0/9.D0*Hr1(1)*x - 32.D0/9.D0
     &    *Hr1(1)*x**2 + 8.D0/3.D0*Hr2(0,0) - 16.D0/3.D0*Hr2(0,0)*x + 
     &    16.D0/3.D0*Hr2(0,0)*x**2 - 8.D0/3.D0*Hr2(0,1) + 16.D0/3.D0*
     &    Hr2(0,1)*x - 16.D0/3.D0*Hr2(0,1)*x**2 - 8.D0/3.D0*Hr2(1,0) + 
     &    16.D0/3.D0*Hr2(1,0)*x - 16.D0/3.D0*Hr2(1,0)*x**2 + 8.D0/3.D0*
     &    Hr2(1,1) - 16.D0/3.D0*Hr2(1,1)*x + 16.D0/3.D0*Hr2(1,1)*x**2 )
      PTqg2 = PTqg2
     , + 2.*z2*(ca-cf)*b0* 2.*nf* (1.- 2.*x + 2.*x*x )
     ,     * ( 11.+24.*Hr1(0) ) * IMOD
*
       X2QGTA = PTqg2
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The gluon-quark splitting functions P_gq^(2)T
*
       FUNCTION X2GQTA (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4 
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 ) 
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2), 
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2), 
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2), 
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2) 
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0 )
*
* ...Colour factors and an abbreviation
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
*
       DX = 1.D0/X
*
* ...The harmonic polylogs up to weight 4 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2) 
*
* ...The splitting function in terms of the harmonic polylogs
*
      PTgq2 =
     &  + cf*ca**2 * (  - 17798.D0/27.D0 - 3436.D0/27.D0*x + 4136.D0/9.D
     &    0*x**2 + 3514.D0/9.D0*dx - 400.D0*z3 + 148.D0*z3*x - 640.D0/3.
     &    D0*z3*x**2 + 160.D0*z3*dx - 848.D0*z2 - 2800.D0/9.D0*z2*x - 
     &    352.D0/9.D0*z2*x**2 - 5176.D0/9.D0*z2*dx + 572.D0/5.D0*z2**2
     &     + 314.D0*z2**2*x + 1984.D0/5.D0*z2**2*dx - 16.D0*Hr1(-1)*z3
     &     - 8.D0*Hr1(-1)*z3*x - 16.D0*Hr1(-1)*z3*dx - 168.D0*Hr1(-1)*
     &    z2 - 160.D0*Hr1(-1)*z2*x - 32.D0/3.D0*Hr1(-1)*z2*x**2 - 176.D0
     &    /3.D0*Hr1(-1)*z2*dx - 32612.D0/27.D0*Hr1(0) - 23630.D0/27.D0*
     &    Hr1(0)*x - 12964.D0/27.D0*Hr1(0)*x**2 + 13384.D0/27.D0*Hr1(0)
     &    *dx + 352.D0*Hr1(0)*z3 + 240.D0*Hr1(0)*z3*x + 416.D0*Hr1(0)*
     &    z3*dx - 12.D0*Hr1(0)*z2 + 532.D0/3.D0*Hr1(0)*z2*x - 128.D0/3.D
     &    0*Hr1(0)*z2*x**2 - 752.D0/3.D0*Hr1(0)*z2*dx - 22270.D0/27.D0*
     &    Hr1(1) - 688.D0/27.D0*Hr1(1)*x - 1924.D0/9.D0*Hr1(1)*x**2 + 
     &    31504.D0/27.D0*Hr1(1)*dx - 656.D0*Hr1(1)*z3 + 328.D0*Hr1(1)*
     &    z3*x + 656.D0*Hr1(1)*z3*dx - 280.D0*Hr1(1)*z2 - 32.D0*Hr1(1)*
     &    z2*x )
      PTgq2 = PTgq2 + cf*ca**2 * (  - 64.D0*Hr1(1)*z2*x**2 + 344.D0*
     &    Hr1(1)*z2*dx - 32.D0*Hr2(-1,-1)*z2 - 16.D0*Hr2(-1,-1)*z2*x - 
     &    32.D0*Hr2(-1,-1)*z2*dx - 1280.D0/9.D0*Hr2(-1,0) + 1052.D0/9.D0
     &    *Hr2(-1,0)*x + 704.D0/9.D0*Hr2(-1,0)*x**2 - 248.D0/3.D0*Hr2(
     &    -1,0)*dx + 160.D0*Hr2(-1,0)*z2 + 80.D0*Hr2(-1,0)*z2*x + 160.D0
     &    *Hr2(-1,0)*z2*dx - 144.D0*Hr2(0,-1)*z2 - 8.D0*Hr2(0,-1)*z2*x
     &     - 64.D0*Hr2(0,-1)*z2*dx + 11848.D0/9.D0*Hr2(0,0) + 7280.D0/9.
     &    D0*Hr2(0,0)*x + 3688.D0/9.D0*Hr2(0,0)*x**2 + 3920.D0/9.D0*
     &    Hr2(0,0)*dx + 152.D0*Hr2(0,0)*z2 - 156.D0*Hr2(0,0)*z2*x - 128.
     &    D0*Hr2(0,0)*z2*dx + 6896.D0/9.D0*Hr2(0,1) + 4220.D0/9.D0*Hr2(
     &    0,1)*x + 1552.D0/9.D0*Hr2(0,1)*x**2 + 4664.D0/9.D0*Hr2(0,1)*
     &    dx + 48.D0*Hr2(0,1)*z2 + 248.D0*Hr2(0,1)*z2*x + 320.D0*Hr2(0,
     &    1)*z2*dx + 1160.D0/9.D0*Hr2(1,0) - 604.D0/9.D0*Hr2(1,0)*x + 
     &    760.D0/3.D0*Hr2(1,0)*x**2 - 4136.D0/9.D0*Hr2(1,0)*dx + 128.D0
     &    *Hr2(1,0)*z2 - 64.D0*Hr2(1,0)*z2*x - 128.D0*Hr2(1,0)*z2*dx + 
     &    808.D0/9.D0*Hr2(1,1) )
      PTgq2 = PTgq2 + cf*ca**2 * (  - 440.D0/9.D0*Hr2(1,1)*x + 560.D0/9.
     &    D0*Hr2(1,1)*x**2 - 532.D0/3.D0*Hr2(1,1)*dx - 96.D0*Hr2(1,1)*
     &    z2 + 48.D0*Hr2(1,1)*z2*x + 96.D0*Hr2(1,1)*z2*dx - 16.D0*Hr3(
     &    -1,-1,0) - 160.D0*Hr3(-1,-1,0)*x + 64.D0/3.D0*Hr3(-1,-1,0)*
     &    x**2 + 352.D0/3.D0*Hr3(-1,-1,0)*dx - 328.D0/3.D0*Hr3(-1,0,0)
     &     + 544.D0/3.D0*Hr3(-1,0,0)*x - 128.D0/3.D0*Hr3(-1,0,0)*x**2
     &     - 272.D0*Hr3(-1,0,0)*dx + 160.D0*Hr3(-1,0,1) + 80.D0*Hr3(-1,
     &    0,1)*x + 64.D0/3.D0*Hr3(-1,0,1)*x**2 + 352.D0/3.D0*Hr3(-1,0,1
     &    )*dx - 280.D0/3.D0*Hr3(0,-1,0) + 928.D0/3.D0*Hr3(0,-1,0)*x - 
     &    256.D0/3.D0*Hr3(0,-1,0)*x**2 - 752.D0/3.D0*Hr3(0,-1,0)*dx - 
     &    848.D0/3.D0*Hr3(0,0,0) - 3344.D0/3.D0*Hr3(0,0,0)*x - 224.D0/3.
     &    D0*Hr3(0,0,0)*x**2 + 1856.D0/3.D0*Hr3(0,0,0)*dx - 1292.D0/3.D0
     &    *Hr3(0,0,1) - 284.D0/3.D0*Hr3(0,0,1)*x - 128.D0/3.D0*Hr3(0,0,
     &    1)*x**2 - 32.D0/3.D0*Hr3(0,0,1)*dx - 576.D0*Hr3(0,1,0) - 424.D
     &    0*Hr3(0,1,0)*x - 512.D0/3.D0*Hr3(0,1,0)*x**2 + 1504.D0/3.D0*
     &    Hr3(0,1,0)*dx )
      PTgq2 = PTgq2 + cf*ca**2 * (  - 296.D0/3.D0*Hr3(0,1,1) - 260.D0/3.
     &    D0*Hr3(0,1,1)*x - 128.D0/3.D0*Hr3(0,1,1)*x**2 + 448.D0/3.D0*
     &    Hr3(0,1,1)*dx + 1300.D0/3.D0*Hr3(1,0,0) - 1004.D0/3.D0*Hr3(1,
     &    0,0)*x - 1024.D0/3.D0*Hr3(1,0,0)*dx + 192.D0*Hr3(1,0,1) - 72.D
     &    0*Hr3(1,0,1)*x + 32.D0*Hr3(1,0,1)*x**2 - 248.D0*Hr3(1,0,1)*dx
     &     + 368.D0/3.D0*Hr3(1,1,0) - 352.D0/3.D0*Hr3(1,1,0)*x + 32.D0/
     &    3.D0*Hr3(1,1,0)*x**2 - 424.D0/3.D0*Hr3(1,1,0)*dx + 104.D0/3.D0
     &    *Hr3(1,1,1) - 76.D0/3.D0*Hr3(1,1,1)*x + 32.D0/3.D0*Hr3(1,1,1)
     &    *x**2 - 160.D0/3.D0*Hr3(1,1,1)*dx - 192.D0*Hr4(-1,-1,-1,0) - 
     &    96.D0*Hr4(-1,-1,-1,0)*x - 192.D0*Hr4(-1,-1,-1,0)*dx + 192.D0*
     &    Hr4(-1,-1,0,0) + 96.D0*Hr4(-1,-1,0,0)*x + 192.D0*Hr4(-1,-1,0,
     &    0)*dx - 64.D0*Hr4(-1,-1,0,1) - 32.D0*Hr4(-1,-1,0,1)*x - 64.D0
     &    *Hr4(-1,-1,0,1)*dx + 352.D0*Hr4(-1,0,-1,0) + 176.D0*Hr4(-1,0,
     &    -1,0)*x + 352.D0*Hr4(-1,0,-1,0)*dx - 336.D0*Hr4(-1,0,0,0) - 
     &    168.D0*Hr4(-1,0,0,0)*x - 336.D0*Hr4(-1,0,0,0)*dx + 64.D0*Hr4(
     &    -1,0,0,1) )
      PTgq2 = PTgq2 + cf*ca**2 * ( 32.D0*Hr4(-1,0,0,1)*x + 64.D0*Hr4(-1
     &    ,0,0,1)*dx - 192.D0*Hr4(-1,0,1,0) - 96.D0*Hr4(-1,0,1,0)*x - 
     &    192.D0*Hr4(-1,0,1,0)*dx - 64.D0*Hr4(-1,0,1,1) - 32.D0*Hr4(-1,
     &    0,1,1)*x - 64.D0*Hr4(-1,0,1,1)*dx - 160.D0*Hr4(0,-1,-1,0) + 
     &    48.D0*Hr4(0,-1,-1,0)*x + 240.D0*Hr4(0,-1,0,0) - 136.D0*Hr4(0,
     &    -1,0,0)*x - 96.D0*Hr4(0,-1,0,0)*dx + 64.D0*Hr4(0,-1,0,1) + 32.
     &    D0*Hr4(0,-1,0,1)*x + 64.D0*Hr4(0,-1,0,1)*dx + 112.D0*Hr4(0,0,
     &    -1,0) - 248.D0*Hr4(0,0,-1,0)*x - 256.D0*Hr4(0,0,-1,0)*dx - 
     &    128.D0*Hr4(0,0,0,0) + 632.D0*Hr4(0,0,0,0)*x + 512.D0*Hr4(0,0,
     &    0,0)*dx - 152.D0*Hr4(0,0,0,1) - 92.D0*Hr4(0,0,0,1)*x - 128.D0
     &    *Hr4(0,0,0,1)*dx + 384.D0*Hr4(0,0,1,0) + 480.D0*Hr4(0,0,1,0)*
     &    x + 576.D0*Hr4(0,0,1,0)*dx + 128.D0*Hr4(0,0,1,1) + 160.D0*
     &    Hr4(0,0,1,1)*x + 192.D0*Hr4(0,0,1,1)*dx + 232.D0*Hr4(0,1,0,0)
     &     - 76.D0*Hr4(0,1,0,0)*x - 160.D0*Hr4(0,1,0,0)*dx + 64.D0*Hr4(
     &    0,1,0,1) - 176.D0*Hr4(0,1,0,1)*x - 256.D0*Hr4(0,1,0,1)*dx + 
     &    128.D0*Hr4(0,1,1,0) )
      PTgq2 = PTgq2 + cf*ca**2 * (  - 112.D0*Hr4(0,1,1,0)*x - 192.D0*
     &    Hr4(0,1,1,0)*dx + 64.D0*Hr4(0,1,1,1) - 80.D0*Hr4(0,1,1,1)*x
     &     - 128.D0*Hr4(0,1,1,1)*dx + 96.D0*Hr4(1,0,-1,0) - 48.D0*Hr4(1
     &    ,0,-1,0)*x - 96.D0*Hr4(1,0,-1,0)*dx - 560.D0*Hr4(1,0,0,0) + 
     &    280.D0*Hr4(1,0,0,0)*x + 560.D0*Hr4(1,0,0,0)*dx - 160.D0*Hr4(1
     &    ,0,0,1) + 80.D0*Hr4(1,0,0,1)*x + 160.D0*Hr4(1,0,0,1)*dx - 640.
     &    D0*Hr4(1,0,1,0) + 320.D0*Hr4(1,0,1,0)*x + 640.D0*Hr4(1,0,1,0)
     &    *dx - 64.D0*Hr4(1,0,1,1) + 32.D0*Hr4(1,0,1,1)*x + 64.D0*Hr4(1
     &    ,0,1,1)*dx - 160.D0*Hr4(1,1,0,0) + 80.D0*Hr4(1,1,0,0)*x + 160.
     &    D0*Hr4(1,1,0,0)*dx - 128.D0*Hr4(1,1,0,1) + 64.D0*Hr4(1,1,0,1)
     &    *x + 128.D0*Hr4(1,1,0,1)*dx - 192.D0*Hr4(1,1,1,0) + 96.D0*
     &    Hr4(1,1,1,0)*x + 192.D0*Hr4(1,1,1,0)*dx - 64.D0*Hr4(1,1,1,1)
     &     + 32.D0*Hr4(1,1,1,1)*x + 64.D0*Hr4(1,1,1,1)*dx )
      PTgq2 = PTgq2 + cf**2*ca * ( 1735.D0/6.D0 - 4811.D0/12.D0*x - 140.
     &    D0/3.D0*x**2 + 200.D0*dx + 552.D0*z3 + 424.D0*z3*x + 128.D0/3.
     &    D0*z3*x**2 + 264.D0*z3*dx + 3452.D0/3.D0*z2 + 436.D0/3.D0*z2*
     &    x + 1760.D0/9.D0*z2*x**2 + 528.D0*z2*dx - 608.D0/5.D0*z2**2
     &     - 2144.D0/5.D0*z2**2*x - 3664.D0/5.D0*z2**2*dx - 176.D0*Hr1(
     &    -1)*z3 - 88.D0*Hr1(-1)*z3*x - 176.D0*Hr1(-1)*z3*dx - 64.D0*
     &    Hr1(-1)*z2 - 32.D0*Hr1(-1)*z2*x - 24.D0*Hr1(-1)*z2*dx + 40301.
     &    D0/27.D0*Hr1(0) + 18911.D0/27.D0*Hr1(0)*x + 8932.D0/27.D0*
     &    Hr1(0)*x**2 + 244.D0*Hr1(0)*dx - 272.D0*Hr1(0)*z3 - 376.D0*
     &    Hr1(0)*z3*x - 832.D0*Hr1(0)*z3*dx + 72.D0*Hr1(0)*z2 + 128.D0*
     &    Hr1(0)*z2*x - 32.D0/3.D0*Hr1(0)*z2*x**2 + 192.D0*Hr1(0)*z2*dx
     &     + 26008.D0/27.D0*Hr1(1) + 3988.D0/27.D0*Hr1(1)*x + 5908.D0/
     &    27.D0*Hr1(1)*x**2 - 39092.D0/27.D0*Hr1(1)*dx + 816.D0*Hr1(1)*
     &    z3 - 408.D0*Hr1(1)*z3*x - 816.D0*Hr1(1)*z3*dx + 672.D0*Hr1(1)
     &    *z2 - 180.D0*Hr1(1)*z2*x + 224.D0/3.D0*Hr1(1)*z2*x**2 - 1760.D
     &    0/3.D0*Hr1(1)*z2*dx )
      PTgq2 = PTgq2 + cf**2*ca * ( 288.D0*Hr2(-1,-1)*z2 + 144.D0*Hr2(-1
     &    ,-1)*z2*x + 288.D0*Hr2(-1,-1)*z2*dx - 88.D0*Hr2(-1,0) - 268.D0
     &    *Hr2(-1,0)*x + 192.D0*Hr2(-1,0)*dx - 192.D0*Hr2(-1,0)*z2 - 96.
     &    D0*Hr2(-1,0)*z2*x - 192.D0*Hr2(-1,0)*z2*dx - 128.D0*Hr2(0,-1)
     &    *z2 - 16.D0*Hr2(0,-1)*z2*x + 32.D0*Hr2(0,-1)*z2*dx - 2338.D0/
     &    3.D0*Hr2(0,0) - 441.D0*Hr2(0,0)*x - 1408.D0/9.D0*Hr2(0,0)*
     &    x**2 + 80.D0*Hr2(0,0)*dx - 16.D0*Hr2(0,0)*z2 - 40.D0*Hr2(0,0)
     &    *z2*x - 128.D0*Hr2(0,0)*z2*dx - 8980.D0/9.D0*Hr2(0,1) - 4576.D
     &    0/9.D0*Hr2(0,1)*x - 352.D0/3.D0*Hr2(0,1)*x**2 - 5800.D0/9.D0*
     &    Hr2(0,1)*dx + 272.D0*Hr2(0,1)*z2 - 456.D0*Hr2(0,1)*z2*x - 608.
     &    D0*Hr2(0,1)*z2*dx + 488.D0/3.D0*Hr2(1,0) - 200.D0*Hr2(1,0)*x
     &     - 704.D0/9.D0*Hr2(1,0)*x**2 + 620.D0/9.D0*Hr2(1,0)*dx - 32.D0
     &    *Hr2(1,0)*z2 + 16.D0*Hr2(1,0)*z2*x + 32.D0*Hr2(1,0)*z2*dx - 
     &    160.D0/9.D0*Hr2(1,1) - 280.D0/9.D0*Hr2(1,1)*x - 352.D0/9.D0*
     &    Hr2(1,1)*x**2 + 848.D0/9.D0*Hr2(1,1)*dx + 192.D0*Hr2(1,1)*z2
     &     - 96.D0*Hr2(1,1)*z2*x )
      PTgq2 = PTgq2 + cf**2*ca * (  - 192.D0*Hr2(1,1)*z2*dx + 192.D0*
     &    Hr3(-1,-1,0) + 128.D0*Hr3(-1,-1,0)*x + 48.D0*Hr3(-1,-1,0)*dx
     &     - 192.D0*Hr3(-1,0,0) - 72.D0*Hr3(-1,0,0)*x - 48.D0*Hr3(-1,0,
     &    0)*dx + 160.D0*Hr3(-1,0,1) + 96.D0*Hr3(-1,0,1)*x + 48.D0*Hr3(
     &    -1,0,1)*dx - 144.D0*Hr3(0,-1,0) + 128.D0*Hr3(0,-1,0)*x + 96.D0
     &    *Hr3(0,-1,0)*dx + 368.D0/3.D0*Hr3(0,0,0) - 268.D0/3.D0*Hr3(0,
     &    0,0)*x + 64.D0/3.D0*Hr3(0,0,0)*x**2 + 136.D0/3.D0*Hr3(0,0,1)
     &     - 680.D0/3.D0*Hr3(0,0,1)*x - 32.D0*Hr3(0,0,1)*x**2 + 640.D0/
     &    3.D0*Hr3(0,0,1)*dx + 600.D0*Hr3(0,1,0) + 96.D0*Hr3(0,1,0)*x
     &     + 224.D0/3.D0*Hr3(0,1,0)*x**2 - 1280.D0/3.D0*Hr3(0,1,0)*dx
     &     + 424.D0/3.D0*Hr3(0,1,1) + 28.D0/3.D0*Hr3(0,1,1)*x + 32.D0*
     &    Hr3(0,1,1)*x**2 - 464.D0/3.D0*Hr3(0,1,1)*dx - 1760.D0/3.D0*
     &    Hr3(1,0,0) + 832.D0/3.D0*Hr3(1,0,0)*x - 64.D0/3.D0*Hr3(1,0,0)
     &    *x**2 + 336.D0*Hr3(1,0,0)*dx - 976.D0/3.D0*Hr3(1,0,1) + 404.D0
     &    /3.D0*Hr3(1,0,1)*x - 32.D0*Hr3(1,0,1)*x**2 + 904.D0/3.D0*Hr3(
     &    1,0,1)*dx )
      PTgq2 = PTgq2 + cf**2*ca * (  - 256.D0/3.D0*Hr3(1,1,0) + 332.D0/3.
     &    D0*Hr3(1,1,0)*x - 32.D0/3.D0*Hr3(1,1,0)*x**2 + 88.D0*Hr3(1,1,
     &    0)*dx - 152.D0/3.D0*Hr3(1,1,1) + 232.D0/3.D0*Hr3(1,1,1)*x - 
     &    32.D0/3.D0*Hr3(1,1,1)*x**2 + 160.D0/3.D0*Hr3(1,1,1)*dx + 192.D
     &    0*Hr4(-1,-1,-1,0) + 96.D0*Hr4(-1,-1,-1,0)*x + 192.D0*Hr4(-1,
     &    -1,-1,0)*dx + 64.D0*Hr4(-1,-1,0,0) + 32.D0*Hr4(-1,-1,0,0)*x
     &     + 64.D0*Hr4(-1,-1,0,0)*dx - 192.D0*Hr4(-1,-1,0,1) - 96.D0*
     &    Hr4(-1,-1,0,1)*x - 192.D0*Hr4(-1,-1,0,1)*dx - 160.D0*Hr4(-1,0
     &    ,-1,0) - 80.D0*Hr4(-1,0,-1,0)*x - 160.D0*Hr4(-1,0,-1,0)*dx - 
     &    16.D0*Hr4(-1,0,0,0) - 8.D0*Hr4(-1,0,0,0)*x - 16.D0*Hr4(-1,0,0
     &    ,0)*dx - 64.D0*Hr4(-1,0,0,1) - 32.D0*Hr4(-1,0,0,1)*x - 64.D0*
     &    Hr4(-1,0,0,1)*dx + 128.D0*Hr4(-1,0,1,0) + 64.D0*Hr4(-1,0,1,0)
     &    *x + 128.D0*Hr4(-1,0,1,0)*dx + 64.D0*Hr4(-1,0,1,1) + 32.D0*
     &    Hr4(-1,0,1,1)*x + 64.D0*Hr4(-1,0,1,1)*dx - 128.D0*Hr4(0,-1,-1
     &    ,0) - 96.D0*Hr4(0,-1,-1,0)*x - 64.D0*Hr4(0,-1,-1,0)*dx - 32.D0
     &    *Hr4(0,-1,0,0) )
      PTgq2 = PTgq2 + cf**2*ca * (  - 32.D0*Hr4(0,-1,0,0)*x + 64.D0*
     &    Hr4(0,-1,0,1) - 32.D0*Hr4(0,-1,0,1)*x - 64.D0*Hr4(0,-1,0,1)*
     &    dx - 32.D0*Hr4(0,0,-1,0) + 48.D0*Hr4(0,0,-1,0)*x + 64.D0*Hr4(
     &    0,0,0,0) + 64.D0*Hr4(0,0,0,0)*x + 336.D0*Hr4(0,0,0,1) + 376.D0
     &    *Hr4(0,0,0,1)*x + 512.D0*Hr4(0,0,0,1)*dx - 208.D0*Hr4(0,0,1,0
     &    ) - 344.D0*Hr4(0,0,1,0)*x - 448.D0*Hr4(0,0,1,0)*dx - 16.D0*
     &    Hr4(0,0,1,1) - 216.D0*Hr4(0,0,1,1)*x - 320.D0*Hr4(0,0,1,1)*dx
     &     - 320.D0*Hr4(0,1,0,0) + 208.D0*Hr4(0,1,0,0)*x + 256.D0*Hr4(0
     &    ,1,0,0)*dx - 336.D0*Hr4(0,1,0,1) + 312.D0*Hr4(0,1,0,1)*x + 
     &    448.D0*Hr4(0,1,0,1)*dx - 336.D0*Hr4(0,1,1,0) + 216.D0*Hr4(0,1
     &    ,1,0)*x + 384.D0*Hr4(0,1,1,0)*dx - 272.D0*Hr4(0,1,1,1) + 184.D
     &    0*Hr4(0,1,1,1)*x + 320.D0*Hr4(0,1,1,1)*dx - 96.D0*Hr4(1,0,-1,
     &    0) + 48.D0*Hr4(1,0,-1,0)*x + 96.D0*Hr4(1,0,-1,0)*dx + 48.D0*
     &    Hr4(1,0,0,0) - 24.D0*Hr4(1,0,0,0)*x - 48.D0*Hr4(1,0,0,0)*dx
     &     - 224.D0*Hr4(1,0,0,1) + 112.D0*Hr4(1,0,0,1)*x + 224.D0*Hr4(1
     &    ,0,0,1)*dx )
      PTgq2 = PTgq2 + cf**2*ca * ( 544.D0*Hr4(1,0,1,0) - 272.D0*Hr4(1,0
     &    ,1,0)*x - 544.D0*Hr4(1,0,1,0)*dx - 64.D0*Hr4(1,0,1,1) + 32.D0
     &    *Hr4(1,0,1,1)*x + 64.D0*Hr4(1,0,1,1)*dx - 160.D0*Hr4(1,1,0,0)
     &     + 80.D0*Hr4(1,1,0,0)*x + 160.D0*Hr4(1,1,0,0)*dx + 32.D0*Hr4(
     &    1,1,0,1) - 16.D0*Hr4(1,1,0,1)*x - 32.D0*Hr4(1,1,0,1)*dx + 224.
     &    D0*Hr4(1,1,1,0) - 112.D0*Hr4(1,1,1,0)*x - 224.D0*Hr4(1,1,1,0)
     &    *dx + 128.D0*Hr4(1,1,1,1) - 64.D0*Hr4(1,1,1,1)*x - 128.D0*
     &    Hr4(1,1,1,1)*dx )
      PTgq2 = PTgq2 + cf**3 * (  - 1915.D0/2.D0 + 731.D0/4.D0*x + 794.D0
     &    *dx - 96.D0*z3 - 196.D0*z3*x - 720.D0*z3*dx - 224.D0*z2 + 148.
     &    D0*z2*x - 256.D0*z2*dx - 776.D0/5.D0*z2**2 + 84.D0/5.D0*z2**2
     &    *x + 1216.D0/5.D0*z2**2*dx - 64.D0*Hr1(-1)*z2 - 32.D0*Hr1(-1)
     &    *z2*x + 197.D0*Hr1(0) + 29.D0*Hr1(0)*x + 208.D0*Hr1(0)*dx - 
     &    80.D0*Hr1(0)*z3 - 200.D0*Hr1(0)*z3*x + 128.D0*Hr1(0)*z3*dx - 
     &    24.D0*Hr1(0)*z2 - 20.D0*Hr1(0)*z2*x - 192.D0*Hr1(0)*z2*dx - 
     &    230.D0*Hr1(1) + 16.D0*Hr1(1)*x + 228.D0*Hr1(1)*dx - 64.D0*
     &    Hr1(1)*z3 + 32.D0*Hr1(1)*z3*x + 64.D0*Hr1(1)*z3*dx - 352.D0*
     &    Hr1(1)*z2 + 252.D0*Hr1(1)*z2*x + 144.D0*Hr1(1)*z2*dx - 80.D0*
     &    Hr2(-1,0) + 208.D0*Hr2(-1,0)*x - 256.D0*Hr2(-1,0)*dx + 128.D0
     &    *Hr2(0,-1)*z2 + 96.D0*Hr2(0,-1)*z2*x + 128.D0*Hr2(0,-1)*z2*dx
     &     - 290.D0*Hr2(0,0) - 251.D0*Hr2(0,0)*x - 64.D0*Hr2(0,0)*z2 - 
     &    64.D0*Hr2(0,0)*z2*x + 208.D0*Hr2(0,1) - 140.D0*Hr2(0,1)*x - 
     &    464.D0*Hr2(0,1)*z2 + 200.D0*Hr2(0,1)*z2*x + 320.D0*Hr2(0,1)*
     &    z2*dx )
      PTgq2 = PTgq2 + cf**3 * (  - 264.D0*Hr2(1,0) + 140.D0*Hr2(1,0)*x
     &     + 180.D0*Hr2(1,0)*dx - 128.D0*Hr2(1,0)*z2 + 64.D0*Hr2(1,0)*
     &    z2*x + 128.D0*Hr2(1,0)*z2*dx - 72.D0*Hr2(1,1) + 80.D0*Hr2(1,1
     &    )*x + 60.D0*Hr2(1,1)*dx - 96.D0*Hr2(1,1)*z2 + 48.D0*Hr2(1,1)*
     &    z2*x + 96.D0*Hr2(1,1)*z2*dx - 128.D0*Hr3(-1,-1,0) - 64.D0*
     &    Hr3(-1,-1,0)*x + 224.D0*Hr3(-1,0,0) + 96.D0*Hr3(-1,0,0)*x + 
     &    96.D0*Hr3(-1,0,0)*dx + 128.D0*Hr3(0,-1,0) - 112.D0*Hr3(0,-1,0
     &    )*x - 192.D0*Hr3(0,-1,0)*dx + 160.D0*Hr3(0,0,0) + 40.D0*Hr3(0
     &    ,0,0)*x + 248.D0*Hr3(0,0,1) - 28.D0*Hr3(0,0,1)*x - 104.D0*
     &    Hr3(0,1,0) + 40.D0*Hr3(0,1,0)*x - 72.D0*Hr3(0,1,1) + 56.D0*
     &    Hr3(0,1,1)*x + 128.D0*Hr3(1,0,0) - 36.D0*Hr3(1,0,0)*x + 48.D0
     &    *Hr3(1,0,0)*dx + 128.D0*Hr3(1,0,1) - 60.D0*Hr3(1,0,1)*x - 48.D
     &    0*Hr3(1,0,1)*dx - 32.D0*Hr3(1,1,0) + 4.D0*Hr3(1,1,0)*x + 48.D0
     &    *Hr3(1,1,0)*dx + 16.D0*Hr3(1,1,1) - 52.D0*Hr3(1,1,1)*x - 128.D
     &    0*Hr4(-1,-1,0,0) - 64.D0*Hr4(-1,-1,0,0)*x - 128.D0*Hr4(-1,-1,
     &    0,0)*dx )
      PTgq2 = PTgq2 + cf**3 * (  - 64.D0*Hr4(-1,0,-1,0) - 32.D0*Hr4(-1,
     &    0,-1,0)*x - 64.D0*Hr4(-1,0,-1,0)*dx + 32.D0*Hr4(-1,0,0,0) + 
     &    16.D0*Hr4(-1,0,0,0)*x + 32.D0*Hr4(-1,0,0,0)*dx + 256.D0*Hr4(0
     &    ,-1,-1,0) + 192.D0*Hr4(0,-1,-1,0)*x + 256.D0*Hr4(0,-1,-1,0)*
     &    dx - 64.D0*Hr4(0,-1,0,0) - 64.D0*Hr4(0,-1,0,0)*x - 128.D0*
     &    Hr4(0,-1,0,0)*dx - 64.D0*Hr4(0,0,-1,0) - 96.D0*Hr4(0,0,-1,0)*
     &    x - 32.D0*Hr4(0,0,0,0) + 96.D0*Hr4(0,0,0,0)*x - 128.D0*Hr4(0,
     &    0,0,1) + 64.D0*Hr4(0,0,0,1)*x - 176.D0*Hr4(0,0,1,0) + 88.D0*
     &    Hr4(0,0,1,0)*x + 128.D0*Hr4(0,0,1,0)*dx - 240.D0*Hr4(0,0,1,1)
     &     + 120.D0*Hr4(0,0,1,1)*x + 256.D0*Hr4(0,0,1,1)*dx - 16.D0*
     &    Hr4(0,1,0,0) + 40.D0*Hr4(0,1,0,0)*x + 128.D0*Hr4(0,1,0,0)*dx
     &     + 144.D0*Hr4(0,1,0,1) - 72.D0*Hr4(0,1,0,1)*x - 64.D0*Hr4(0,1
     &    ,0,1)*dx + 80.D0*Hr4(0,1,1,0) - 40.D0*Hr4(0,1,1,0)*x - 64.D0*
     &    Hr4(0,1,1,0)*dx + 208.D0*Hr4(0,1,1,1) - 104.D0*Hr4(0,1,1,1)*x
     &     - 192.D0*Hr4(0,1,1,1)*dx + 64.D0*Hr4(1,0,-1,0) - 32.D0*Hr4(1
     &    ,0,-1,0)*x )
      PTgq2 = PTgq2 + cf**3 * (  - 64.D0*Hr4(1,0,-1,0)*dx + 192.D0*Hr4(
     &    1,0,0,0) - 96.D0*Hr4(1,0,0,0)*x - 192.D0*Hr4(1,0,0,0)*dx + 
     &    256.D0*Hr4(1,0,0,1) - 128.D0*Hr4(1,0,0,1)*x - 256.D0*Hr4(1,0,
     &    0,1)*dx - 32.D0*Hr4(1,0,1,0) + 16.D0*Hr4(1,0,1,0)*x + 32.D0*
     &    Hr4(1,0,1,0)*dx + 128.D0*Hr4(1,0,1,1) - 64.D0*Hr4(1,0,1,1)*x
     &     - 128.D0*Hr4(1,0,1,1)*dx + 192.D0*Hr4(1,1,0,0) - 96.D0*Hr4(1
     &    ,1,0,0)*x - 192.D0*Hr4(1,1,0,0)*dx + 96.D0*Hr4(1,1,0,1) - 48.D
     &    0*Hr4(1,1,0,1)*x - 96.D0*Hr4(1,1,0,1)*dx - 32.D0*Hr4(1,1,1,0)
     &     + 16.D0*Hr4(1,1,1,0)*x + 32.D0*Hr4(1,1,1,0)*dx - 64.D0*Hr4(1
     &    ,1,1,1) + 32.D0*Hr4(1,1,1,1)*x + 64.D0*Hr4(1,1,1,1)*dx )
      PTgq2 = PTgq2 + nf*cf*ca * ( 332.D0/27.D0 - 2624.D0/27.D0*x + 
     &    1892.D0/81.D0*x**2 + 3778.D0/81.D0*dx + 64.D0*z3 - 40.D0*z3*x
     &     - 80.D0*z3*dx + 8.D0/3.D0*z2 - 176.D0/9.D0*z2*x - 160.D0/9.D0
     &    *z2*dx + 1280.D0/27.D0*Hr1(0) + 308.D0/27.D0*Hr1(0)*x + 64.D0/
     &    9.D0*Hr1(0)*x**2 + 1156.D0/27.D0*Hr1(0)*dx - 16.D0/3.D0*Hr1(0
     &    )*z2*x - 32.D0/3.D0*Hr1(0)*z2*dx + 448.D0/27.D0*Hr1(1) - 392.D
     &    0/27.D0*Hr1(1)*x - 448.D0/27.D0*Hr1(1)*dx - 32.D0*Hr1(1)*z2
     &     + 16.D0*Hr1(1)*z2*x + 32.D0*Hr1(1)*z2*dx - 160.D0/9.D0*Hr2(
     &    -1,0) - 104.D0/9.D0*Hr2(-1,0)*x - 160.D0/9.D0*Hr2(-1,0)*dx - 
     &    256.D0/9.D0*Hr2(0,0) - 464.D0/9.D0*Hr2(0,0)*x - 128.D0/9.D0*
     &    Hr2(0,0)*x**2 + 656.D0/9.D0*Hr2(0,0)*dx + 136.D0/9.D0*Hr2(0,1
     &    ) - 104.D0/9.D0*Hr2(0,1)*x - 160.D0/9.D0*Hr2(0,1)*dx - 320.D0/
     &    9.D0*Hr2(1,0) + 136.D0/9.D0*Hr2(1,0)*x + 320.D0/9.D0*Hr2(1,0)
     &    *dx - 160.D0/9.D0*Hr2(1,1) + 104.D0/9.D0*Hr2(1,1)*x + 160.D0/
     &    9.D0*Hr2(1,1)*dx - 32.D0/3.D0*Hr3(-1,0,0) - 16.D0/3.D0*Hr3(-1
     &    ,0,0)*x )
      PTgq2 = PTgq2 + nf*cf*ca * (  - 32.D0/3.D0*Hr3(-1,0,0)*dx - 32.D0/
     &    3.D0*Hr3(0,-1,0) - 16.D0/3.D0*Hr3(0,-1,0)*x - 32.D0/3.D0*Hr3(
     &    0,-1,0)*dx + 32.D0/3.D0*Hr3(0,0,0) + 128.D0/3.D0*Hr3(0,0,0)*x
     &     + 128.D0/3.D0*Hr3(0,0,0)*dx + 32.D0/3.D0*Hr3(0,0,1) - 16.D0/
     &    3.D0*Hr3(0,0,1)*x - 32.D0/3.D0*Hr3(0,0,1)*dx - 16.D0/3.D0*
     &    Hr3(0,1,1) + 8.D0/3.D0*Hr3(0,1,1)*x + 16.D0/3.D0*Hr3(0,1,1)*
     &    dx - 160.D0/3.D0*Hr3(1,0,0) + 80.D0/3.D0*Hr3(1,0,0)*x + 160.D0
     &    /3.D0*Hr3(1,0,0)*dx - 32.D0/3.D0*Hr3(1,1,0) + 16.D0/3.D0*Hr3(
     &    1,1,0)*x + 32.D0/3.D0*Hr3(1,1,0)*dx + 16.D0/3.D0*Hr3(1,1,1)
     &     - 8.D0/3.D0*Hr3(1,1,1)*x - 16.D0/3.D0*Hr3(1,1,1)*dx )
      PTgq2 = PTgq2 + nf*cf**2 * (  - 12803.D0/27.D0 + 30475.D0/54.D0*x
     &     - 21784.D0/81.D0*x**2 + 14008.D0/81.D0*dx - 2330.D0/27.D0*
     &    Hr1(0) + 2494.D0/27.D0*Hr1(0)*x + 3040.D0/27.D0*Hr1(0)*x**2
     &     + 200.D0/9.D0*Hr1(0)*dx - 484.D0/27.D0*Hr1(1) + 464.D0/27.D0
     &    *Hr1(1)*x + 448.D0/27.D0*Hr1(1)*dx + 16.D0*Hr1(1)*z2 - 8.D0*
     &    Hr1(1)*z2*x - 16.D0*Hr1(1)*z2*dx - 204.D0*Hr2(0,0) + 142.D0/3.
     &    D0*Hr2(0,0)*x - 256.D0/9.D0*Hr2(0,0)*x**2 - 128.D0/3.D0*Hr2(0
     &    ,0)*dx - 320.D0/9.D0*Hr2(0,1) + 208.D0/9.D0*Hr2(0,1)*x + 320.D
     &    0/9.D0*Hr2(0,1)*dx + 80.D0/3.D0*Hr2(1,0) - 40.D0/3.D0*Hr2(1,0
     &    )*x - 80.D0/3.D0*Hr2(1,0)*dx + 160.D0/9.D0*Hr2(1,1) - 104.D0/
     &    9.D0*Hr2(1,1)*x - 160.D0/9.D0*Hr2(1,1)*dx - 176.D0/3.D0*Hr3(0
     &    ,0,0) + 160.D0/3.D0*Hr3(0,0,0)*x - 128.D0/3.D0*Hr3(0,0,0)*dx
     &     - 64.D0/3.D0*Hr3(0,0,1) + 32.D0/3.D0*Hr3(0,0,1)*x + 64.D0/3.D
     &    0*Hr3(0,0,1)*dx + 32.D0/3.D0*Hr3(0,1,1) - 16.D0/3.D0*Hr3(0,1,
     &    1)*x - 32.D0/3.D0*Hr3(0,1,1)*dx + 80.D0/3.D0*Hr3(1,0,0) - 40.D
     &    0/3.D0*Hr3(1,0,0)*x )
      PTgq2 = PTgq2 + nf*cf**2 * (  - 80.D0/3.D0*Hr3(1,0,0)*dx + 16.D0/
     &    3.D0*Hr3(1,0,1) - 8.D0/3.D0*Hr3(1,0,1)*x - 16.D0/3.D0*Hr3(1,0
     &    ,1)*dx + 16.D0/3.D0*Hr3(1,1,0) - 8.D0/3.D0*Hr3(1,1,0)*x - 16.D
     &    0/3.D0*Hr3(1,1,0)*dx - 16.D0/3.D0*Hr3(1,1,1) + 8.D0/3.D0*Hr3(
     &    1,1,1)*x + 16.D0/3.D0*Hr3(1,1,1)*dx + 64.D0*Hr4(0,0,0,0) - 32.
     &    D0*Hr4(0,0,0,0)*x )
*
       X2GQTA = PTgq2
*
       RETURN
       END
* ---------------------------------------------------------------------
*
*
* ..The regular piece of the gluon-gluon splitting functions P_gg^(2)T
*
       FUNCTION X2GGTA (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
*
* ..The soft coefficient for use in X2GGTB and X2GGTC
*
       COMMON / P2GSOFT / A3G
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
*
* ...Some abbreviations
*
       DX = 1.D0/X
       DM = 1.D0/(1.D0-X)
       DP = 1.D0/(1.D0+X)
*
* ...The harmonic polylogs up to weight 4 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2)
*
* ...The splitting function in terms of the harmonic polylogs
*    (without the delta(1-x) part, but with the soft contribution)
*
      PTgg2 =
     &  + ca**3 * (  - 54088.D0/27.D0 + 49678.D0/27.D0*x - 146182.D0/81.
     &    D0*x**2 + 146182.D0/81.D0*dx + 490.D0/3.D0*dm + 1064.D0/3.D0*
     &    z3 + 704.D0/3.D0*z3*x + 1408.D0/3.D0*z3*x**2 - 1144.D0/3.D0*
     &    z3*dx + 176.D0/3.D0*z3*dm + 976.D0/3.D0*z2 - 2632.D0/9.D0*z2*
     &    x + 1072.D0/9.D0*z2*x**2 - 3112.D0/9.D0*z2*dx - 1072.D0/9.D0*
     &    z2*dp - 1072.D0/9.D0*z2*dm - 272.D0*z2**2 - 1152.D0/5.D0*
     &    z2**2*x - 416.D0/5.D0*z2**2*x**2 - 464.D0/5.D0*z2**2*dx + 88.D
     &    0*z2**2*dp - 24.D0/5.D0*z2**2*dm - 384.D0*Hr1(-1)*z3 - 192.D0
     &    *Hr1(-1)*z3*x - 192.D0*Hr1(-1)*z3*x**2 - 192.D0*Hr1(-1)*z3*dx
     &     + 192.D0*Hr1(-1)*z3*dp - 424.D0*Hr1(-1)*z2 - 424.D0*Hr1(-1)*
     &    z2*x - 88.D0*Hr1(-1)*z2*x**2 - 88.D0*Hr1(-1)*z2*dx + 1274.D0/
     &    9.D0*Hr1(0) + 9382.D0/9.D0*Hr1(0)*x + 5524.D0/27.D0*Hr1(0)*
     &    x**2 + 32608.D0/27.D0*Hr1(0)*dx + 8272.D0/27.D0*Hr1(0)*dm - 
     &    800.D0*Hr1(0)*z3*x - 288.D0*Hr1(0)*z3*dx + 144.D0*Hr1(0)*z3*
     &    dp - 144.D0*Hr1(0)*z3*dm + 808.D0/3.D0*Hr1(0)*z2 + 512.D0/3.D0
     &    *Hr1(0)*z2*x )
      PTgg2 = PTgg2 + ca**3 * ( 176.D0/3.D0*Hr1(0)*z2*x**2 - 880.D0/3.D0
     &    *Hr1(0)*z2*dx - 88.D0*Hr1(0)*z2*dp - 176.D0/3.D0*Hr1(0)*z2*dm
     &     + 124.D0/9.D0*Hr1(1) - 124.D0/9.D0*Hr1(1)*x + 1652.D0/27.D0*
     &    Hr1(1)*x**2 - 1652.D0/27.D0*Hr1(1)*dx + 192.D0*Hr1(1)*z3 - 96.
     &    D0*Hr1(1)*z3*x + 96.D0*Hr1(1)*z3*x**2 - 96.D0*Hr1(1)*z3*dx - 
     &    96.D0*Hr1(1)*z3*dm - 24.D0*Hr1(1)*z2 + 24.D0*Hr1(1)*z2*x + 88.
     &    D0*Hr1(1)*z2*x**2 - 88.D0*Hr1(1)*z2*dx + 512.D0*Hr2(-1,-1)*z2
     &     + 256.D0*Hr2(-1,-1)*z2*x + 256.D0*Hr2(-1,-1)*z2*x**2 + 256.D0
     &    *Hr2(-1,-1)*z2*dx - 256.D0*Hr2(-1,-1)*z2*dp - 872.D0/9.D0*
     &    Hr2(-1,0) - 3016.D0/9.D0*Hr2(-1,0)*x - 680.D0/3.D0*Hr2(-1,0)*
     &    x**2 - 680.D0/3.D0*Hr2(-1,0)*dx - 2144.D0/9.D0*Hr2(-1,0)*dp
     &     - 64.D0*Hr2(-1,0)*z2 - 32.D0*Hr2(-1,0)*z2*x - 32.D0*Hr2(-1,0
     &    )*z2*x**2 - 32.D0*Hr2(-1,0)*z2*dx + 32.D0*Hr2(-1,0)*z2*dp - 
     &    256.D0*Hr2(0,-1)*z2 + 160.D0*Hr2(0,-1)*z2*x - 96.D0*Hr2(0,-1)
     &    *z2*x**2 + 96.D0*Hr2(0,-1)*z2*dx + 96.D0*Hr2(0,-1)*z2*dm - 
     &    116.D0/9.D0*Hr2(0,0) )
      PTgg2 = PTgg2 + ca**3 * ( 9044.D0/9.D0*Hr2(0,0)*x + 2248.D0/9.D0*
     &    Hr2(0,0)*x**2 + 6224.D0/9.D0*Hr2(0,0)*dx + 1072.D0/9.D0*Hr2(0
     &    ,0)*dp - 1280.D0/9.D0*Hr2(0,0)*dm + 96.D0*Hr2(0,0)*z2 - 608.D0
     &    *Hr2(0,0)*z2*x - 256.D0*Hr2(0,0)*z2*dx + 128.D0*Hr2(0,0)*z2*
     &    dp - 128.D0*Hr2(0,0)*z2*dm + 1760.D0/9.D0*Hr2(0,1) - 784.D0/9.
     &    D0*Hr2(0,1)*x + 1072.D0/9.D0*Hr2(0,1)*x**2 - 1072.D0/9.D0*
     &    Hr2(0,1)*dx - 2144.D0/9.D0*Hr2(0,1)*dm - 256.D0*Hr2(0,1)*z2
     &     - 32.D0*Hr2(0,1)*z2*x - 96.D0*Hr2(0,1)*z2*x**2 + 32.D0*Hr2(0
     &    ,1)*z2*dx + 32.D0*Hr2(0,1)*z2*dp + 64.D0*Hr2(0,1)*z2*dm + 
     &    2344.D0/9.D0*Hr2(1,0) - 200.D0/9.D0*Hr2(1,0)*x + 1072.D0/9.D0
     &    *Hr2(1,0)*x**2 - 1072.D0/9.D0*Hr2(1,0)*dx - 2144.D0/9.D0*Hr2(
     &    1,0)*dm - 64.D0*Hr2(1,0)*z2 + 32.D0*Hr2(1,0)*z2*x - 32.D0*
     &    Hr2(1,0)*z2*x**2 + 32.D0*Hr2(1,0)*z2*dx + 32.D0*Hr2(1,0)*z2*
     &    dm - 48.D0*Hr3(-1,-1,0) - 48.D0*Hr3(-1,-1,0)*x + 176.D0*Hr3(
     &    -1,-1,0)*x**2 + 176.D0*Hr3(-1,-1,0)*dx + 928.D0/3.D0*Hr3(-1,0
     &    ,0) )
      PTgg2 = PTgg2 + ca**3 * ( 224.D0/3.D0*Hr3(-1,0,0)*x - 704.D0/3.D0
     &    *Hr3(-1,0,0)*x**2 - 704.D0/3.D0*Hr3(-1,0,0)*dx - 704.D0/3.D0*
     &    Hr3(-1,0,0)*dp + 400.D0*Hr3(-1,0,1) + 400.D0*Hr3(-1,0,1)*x + 
     &    176.D0*Hr3(-1,0,1)*x**2 + 176.D0*Hr3(-1,0,1)*dx + 64.D0*Hr3(0
     &    ,-1,0) - 320.D0/3.D0*Hr3(0,-1,0)*x - 1232.D0/3.D0*Hr3(0,-1,0)
     &    *dx - 352.D0/3.D0*Hr3(0,-1,0)*dp + 176.D0/3.D0*Hr3(0,-1,0)*dm
     &     + 176.D0*Hr3(0,0,0) - 1264.D0/3.D0*Hr3(0,0,0)*x + 352.D0*
     &    Hr3(0,0,0)*x**2 + 704.D0*Hr3(0,0,0)*dx + 176.D0*Hr3(0,0,0)*dp
     &     - 528.D0*Hr3(0,0,0)*dm + 376.D0/3.D0*Hr3(0,0,1) - 512.D0/3.D0
     &    *Hr3(0,0,1)*x + 176.D0/3.D0*Hr3(0,0,1)*x**2 + 704.D0/3.D0*
     &    Hr3(0,0,1)*dx - 616.D0/3.D0*Hr3(0,0,1)*dm + 944.D0/3.D0*Hr3(0
     &    ,1,0) - 16.D0/3.D0*Hr3(0,1,0)*x + 352.D0/3.D0*Hr3(0,1,0)*x**2
     &     + 352.D0/3.D0*Hr3(0,1,0)*dx - 704.D0/3.D0*Hr3(0,1,0)*dm + 
     &    632.D0/3.D0*Hr3(1,0,0) - 16.D0/3.D0*Hr3(1,0,0)*x - 176.D0/3.D0
     &    *Hr3(1,0,0)*x**2 + 176.D0/3.D0*Hr3(1,0,0)*dx - 616.D0/3.D0*
     &    Hr3(1,0,0)*dm )
      PTgg2 = PTgg2 + ca**3 * ( 256.D0*Hr4(-1,-1,0,0) + 128.D0*Hr4(-1,
     &    -1,0,0)*x + 128.D0*Hr4(-1,-1,0,0)*x**2 + 128.D0*Hr4(-1,-1,0,0
     &    )*dx - 128.D0*Hr4(-1,-1,0,0)*dp - 512.D0*Hr4(-1,-1,0,1) - 256.
     &    D0*Hr4(-1,-1,0,1)*x - 256.D0*Hr4(-1,-1,0,1)*x**2 - 256.D0*
     &    Hr4(-1,-1,0,1)*dx + 256.D0*Hr4(-1,-1,0,1)*dp + 256.D0*Hr4(-1,
     &    0,-1,0) + 128.D0*Hr4(-1,0,-1,0)*x + 128.D0*Hr4(-1,0,-1,0)*
     &    x**2 + 128.D0*Hr4(-1,0,-1,0)*dx - 128.D0*Hr4(-1,0,-1,0)*dp - 
     &    640.D0*Hr4(-1,0,0,0) - 320.D0*Hr4(-1,0,0,0)*x - 320.D0*Hr4(-1
     &    ,0,0,0)*x**2 - 320.D0*Hr4(-1,0,0,0)*dx + 320.D0*Hr4(-1,0,0,0)
     &    *dp - 128.D0*Hr4(-1,0,1,0) - 64.D0*Hr4(-1,0,1,0)*x - 64.D0*
     &    Hr4(-1,0,1,0)*x**2 - 64.D0*Hr4(-1,0,1,0)*dx + 64.D0*Hr4(-1,0,
     &    1,0)*dp + 320.D0*Hr4(0,-1,-1,0)*x + 64.D0*Hr4(0,-1,-1,0)*x**2
     &     + 192.D0*Hr4(0,-1,-1,0)*dx - 128.D0*Hr4(0,-1,-1,0)*dp + 64.D0
     &    *Hr4(0,-1,-1,0)*dm + 128.D0*Hr4(0,-1,0,0) - 544.D0*Hr4(0,-1,0
     &    ,0)*x - 96.D0*Hr4(0,-1,0,0)*x**2 - 224.D0*Hr4(0,-1,0,0)*dx + 
     &    160.D0*Hr4(0,-1,0,0)*dp )
      PTgg2 = PTgg2 + ca**3 * (  - 64.D0*Hr4(0,-1,0,0)*dm + 256.D0*Hr4(
     &    0,-1,0,1) + 128.D0*Hr4(0,-1,0,1)*x**2 - 64.D0*Hr4(0,-1,0,1)*
     &    dp - 64.D0*Hr4(0,-1,0,1)*dm - 64.D0*Hr4(0,0,-1,0) - 704.D0*
     &    Hr4(0,0,-1,0)*x - 128.D0*Hr4(0,0,-1,0)*x**2 - 256.D0*Hr4(0,0,
     &    -1,0)*dx + 192.D0*Hr4(0,0,-1,0)*dp - 64.D0*Hr4(0,0,-1,0)*dm
     &     - 256.D0*Hr4(0,0,0,0) + 1984.D0*Hr4(0,0,0,0)*x - 128.D0*Hr4(
     &    0,0,0,0)*x**2 + 512.D0*Hr4(0,0,0,0)*dx - 192.D0*Hr4(0,0,0,0)*
     &    dp + 320.D0*Hr4(0,0,0,0)*dm - 96.D0*Hr4(0,0,0,1) + 800.D0*
     &    Hr4(0,0,0,1)*x - 256.D0*Hr4(0,0,0,1)*x**2 + 384.D0*Hr4(0,0,0,
     &    1)*dx - 64.D0*Hr4(0,0,0,1)*dp + 320.D0*Hr4(0,0,0,1)*dm - 128.D
     &    0*Hr4(0,0,1,0) + 512.D0*Hr4(0,0,1,0)*x - 192.D0*Hr4(0,0,1,0)*
     &    x**2 + 256.D0*Hr4(0,0,1,0)*dx - 32.D0*Hr4(0,0,1,0)*dp + 224.D0
     &    *Hr4(0,0,1,0)*dm - 256.D0*Hr4(0,0,1,1) + 128.D0*Hr4(0,0,1,1)*
     &    x - 128.D0*Hr4(0,0,1,1)*x**2 + 128.D0*Hr4(0,0,1,1)*dx + 128.D0
     &    *Hr4(0,0,1,1)*dm - 288.D0*Hr4(0,1,0,0) + 384.D0*Hr4(0,1,0,0)*
     &    x )
      PTgg2 = PTgg2 + ca**3 * (  - 224.D0*Hr4(0,1,0,0)*x**2 + 224.D0*
     &    Hr4(0,1,0,0)*dx + 224.D0*Hr4(0,1,0,0)*dm - 256.D0*Hr4(0,1,0,1
     &    ) + 128.D0*Hr4(0,1,0,1)*x - 128.D0*Hr4(0,1,0,1)*x**2 + 128.D0
     &    *Hr4(0,1,0,1)*dx + 128.D0*Hr4(0,1,0,1)*dm - 256.D0*Hr4(0,1,1,
     &    0) + 128.D0*Hr4(0,1,1,0)*x - 128.D0*Hr4(0,1,1,0)*x**2 + 128.D0
     &    *Hr4(0,1,1,0)*dx + 128.D0*Hr4(0,1,1,0)*dm + 128.D0*Hr4(1,0,-1
     &    ,0) - 64.D0*Hr4(1,0,-1,0)*x + 64.D0*Hr4(1,0,-1,0)*x**2 - 64.D0
     &    *Hr4(1,0,-1,0)*dx - 64.D0*Hr4(1,0,-1,0)*dm - 640.D0*Hr4(1,0,0
     &    ,0) + 320.D0*Hr4(1,0,0,0)*x - 320.D0*Hr4(1,0,0,0)*x**2 + 320.D
     &    0*Hr4(1,0,0,0)*dx + 320.D0*Hr4(1,0,0,0)*dm - 256.D0*Hr4(1,0,0
     &    ,1) + 128.D0*Hr4(1,0,0,1)*x - 128.D0*Hr4(1,0,0,1)*x**2 + 128.D
     &    0*Hr4(1,0,0,1)*dx + 128.D0*Hr4(1,0,0,1)*dm - 256.D0*Hr4(1,0,1
     &    ,0) + 128.D0*Hr4(1,0,1,0)*x - 128.D0*Hr4(1,0,1,0)*x**2 + 128.D
     &    0*Hr4(1,0,1,0)*dx + 128.D0*Hr4(1,0,1,0)*dm - 256.D0*Hr4(1,1,0
     &    ,0) + 128.D0*Hr4(1,1,0,0)*x - 128.D0*Hr4(1,1,0,0)*x**2 + 128.D
     &    0*Hr4(1,1,0,0)*dx )
      PTgg2 = PTgg2 + ca**3 * ( 128.D0*Hr4(1,1,0,0)*dm )
      PTgg2 = PTgg2 + nf*ca**2 * (  - 2174.D0/9.D0 + 7358.D0/27.D0*x - 
     &    19264.D0/81.D0*x**2 + 19264.D0/81.D0*dx - 836.D0/27.D0*dm + 
     &    496.D0/3.D0*z3 + 112.D0/3.D0*z3*x + 128.D0/3.D0*z3*x**2 - 176.
     &    D0/3.D0*z3*dx - 128.D0/3.D0*z3*dm - 1700.D0/9.D0*z2 + 1076.D0/
     &    9.D0*z2*x - 176.D0/3.D0*z2*x**2 - 128.D0/3.D0*z2*dx + 160.D0/
     &    9.D0*z2*dp + 160.D0/9.D0*z2*dm + 276.D0/5.D0*z2**2 + 156.D0/5.
     &    D0*z2**2*x - 88.D0*Hr1(-1)*z2 - 88.D0*Hr1(-1)*z2*x + 16.D0/3.D
     &    0*Hr1(-1)*z2*x**2 + 16.D0/3.D0*Hr1(-1)*z2*dx + 1408.D0/9.D0*
     &    Hr1(0) + 202.D0/3.D0*Hr1(0)*x + 340.D0/3.D0*Hr1(0)*x**2 + 
     &    5912.D0/27.D0*Hr1(0)*dx - 2600.D0/27.D0*Hr1(0)*dm - 96.D0*
     &    Hr1(0)*z3*x - 196.D0/3.D0*Hr1(0)*z2 + 76.D0/3.D0*Hr1(0)*z2*x
     &     - 32.D0/3.D0*Hr1(0)*z2*x**2 - 32.D0/3.D0*Hr1(0)*z2*dx + 16.D0
     &    *Hr1(0)*z2*dp + 32.D0/3.D0*Hr1(0)*z2*dm + 1354.D0/9.D0*Hr1(1)
     &     - 1354.D0/9.D0*Hr1(1)*x - 820.D0/27.D0*Hr1(1)*x**2 + 820.D0/
     &    27.D0*Hr1(1)*dx - 56.D0*Hr1(1)*z2 + 56.D0*Hr1(1)*z2*x + 16.D0
     &    *Hr1(1)*z2*x**2 )
      PTgg2 = PTgg2 + nf*ca**2 * (  - 16.D0*Hr1(1)*z2*dx + 1208.D0/9.D0
     &    *Hr2(-1,0) + 1528.D0/9.D0*Hr2(-1,0)*x - 304.D0/3.D0*Hr2(-1,0)
     &    *x**2 - 304.D0/3.D0*Hr2(-1,0)*dx + 320.D0/9.D0*Hr2(-1,0)*dp
     &     - 48.D0*Hr2(0,-1)*z2 + 48.D0*Hr2(0,-1)*z2*x + 1264.D0/9.D0*
     &    Hr2(0,0) + 196.D0/3.D0*Hr2(0,0)*x + 560.D0/9.D0*Hr2(0,0)*x**2
     &     + 2176.D0/9.D0*Hr2(0,0)*dx - 160.D0/9.D0*Hr2(0,0)*dp - 224.D0
     &    /9.D0*Hr2(0,0)*dm - 24.D0*Hr2(0,0)*z2 - 40.D0*Hr2(0,0)*z2*x
     &     + 44.D0/3.D0*Hr2(0,1) + 460.D0/3.D0*Hr2(0,1)*x - 176.D0/3.D0
     &    *Hr2(0,1)*x**2 + 176.D0/3.D0*Hr2(0,1)*dx + 320.D0/9.D0*Hr2(0,
     &    1)*dm - 48.D0*Hr2(0,1)*z2 - 48.D0*Hr2(0,1)*z2*x - 784.D0/9.D0
     &    *Hr2(1,0) + 464.D0/9.D0*Hr2(1,0)*x - 176.D0/3.D0*Hr2(1,0)*
     &    x**2 + 176.D0/3.D0*Hr2(1,0)*dx + 320.D0/9.D0*Hr2(1,0)*dm - 
     &    112.D0*Hr3(-1,-1,0) - 112.D0*Hr3(-1,-1,0)*x + 32.D0*Hr3(-1,-1
     &    ,0)*x**2 + 32.D0*Hr3(-1,-1,0)*dx - 40.D0/3.D0*Hr3(-1,0,0) + 
     &    88.D0/3.D0*Hr3(-1,0,0)*x - 160.D0/3.D0*Hr3(-1,0,0)*x**2 - 160.
     &    D0/3.D0*Hr3(-1,0,0)*dx )
      PTgg2 = PTgg2 + nf*ca**2 * ( 128.D0/3.D0*Hr3(-1,0,0)*dp + 32.D0*
     &    Hr3(-1,0,1) + 32.D0*Hr3(-1,0,1)*x + 32.D0/3.D0*Hr3(-1,0,1)*
     &    x**2 + 32.D0/3.D0*Hr3(-1,0,1)*dx + 104.D0*Hr3(0,-1,0) - 136.D0
     &    /3.D0*Hr3(0,-1,0)*x - 128.D0/3.D0*Hr3(0,-1,0)*x**2 - 32.D0*
     &    Hr3(0,-1,0)*dx + 64.D0/3.D0*Hr3(0,-1,0)*dp - 32.D0/3.D0*Hr3(0
     &    ,-1,0)*dm - 32.D0*Hr3(0,0,0) + 1000.D0/3.D0*Hr3(0,0,0)*x - 64.
     &    D0*Hr3(0,0,0)*x**2 + 128.D0*Hr3(0,0,0)*dx - 32.D0*Hr3(0,0,0)*
     &    dp + 96.D0*Hr3(0,0,0)*dm - 124.D0/3.D0*Hr3(0,0,1) + 44.D0/3.D0
     &    *Hr3(0,0,1)*x - 160.D0/3.D0*Hr3(0,0,1)*x**2 + 128.D0/3.D0*
     &    Hr3(0,0,1)*dx + 112.D0/3.D0*Hr3(0,0,1)*dm - 224.D0/3.D0*Hr3(0
     &    ,1,0) + 160.D0/3.D0*Hr3(0,1,0)*x - 128.D0/3.D0*Hr3(0,1,0)*
     &    x**2 + 128.D0/3.D0*Hr3(0,1,0)*dx + 128.D0/3.D0*Hr3(0,1,0)*dm
     &     - 140.D0/3.D0*Hr3(1,0,0) + 28.D0/3.D0*Hr3(1,0,0)*x - 128.D0/
     &    3.D0*Hr3(1,0,0)*x**2 + 128.D0/3.D0*Hr3(1,0,0)*dx + 112.D0/3.D0
     &    *Hr3(1,0,0)*dm - 96.D0*Hr4(0,-1,-1,0) + 96.D0*Hr4(0,-1,-1,0)*
     &    x )
      PTgg2 = PTgg2 + nf*ca**2 * ( 48.D0*Hr4(0,-1,0,0) - 48.D0*Hr4(0,-1
     &    ,0,0)*x + 80.D0*Hr4(0,0,-1,0) - 16.D0*Hr4(0,0,-1,0)*x + 16.D0
     &    *Hr4(0,0,0,0)*x + 24.D0*Hr4(0,0,0,1) + 24.D0*Hr4(0,0,0,1)*x
     &     + 24.D0*Hr4(0,1,0,0) + 24.D0*Hr4(0,1,0,0)*x )
      PTgg2 = PTgg2 + nf*cf*ca * ( 16180.D0/27.D0 - 12022.D0/27.D0*x + 
     &    50210.D0/81.D0*x**2 - 59714.D0/81.D0*dx - 110.D0/3.D0*dm - 
     &    776.D0/3.D0*z3 + 352.D0/3.D0*z3*x - 640.D0/3.D0*z3*x**2 + 512.
     &    D0/3.D0*z3*dx + 32.D0*z3*dm - 1432.D0/9.D0*z2 - 7972.D0/9.D0*
     &    z2*x - 352.D0/9.D0*z2*x**2 + 608.D0/9.D0*z2*dx + 616.D0/5.D0*
     &    z2**2 + 936.D0/5.D0*z2**2*x + 208.D0*Hr1(-1)*z2 + 208.D0*Hr1(
     &    -1)*z2*x - 64.D0/3.D0*Hr1(-1)*z2*x**2 - 64.D0/3.D0*Hr1(-1)*z2
     &    *dx - 5636.D0/27.D0*Hr1(0) - 25544.D0/27.D0*Hr1(0)*x - 500.D0
     &    *Hr1(0)*x**2 - 14552.D0/27.D0*Hr1(0)*dx - 16.D0*Hr1(0)*dm + 
     &    160.D0*Hr1(0)*z3 + 512.D0*Hr1(0)*z3*x - 304.D0/3.D0*Hr1(0)*z2
     &     + 8.D0/3.D0*Hr1(0)*z2*x - 32.D0/3.D0*Hr1(0)*z2*x**2 + 128.D0/
     &    3.D0*Hr1(0)*z2*dx + 2080.D0/9.D0*Hr1(1) - 76.D0/9.D0*Hr1(1)*x
     &     - 8068.D0/27.D0*Hr1(1)*x**2 + 2056.D0/27.D0*Hr1(1)*dx + 224.D
     &    0*Hr1(1)*z2 - 224.D0*Hr1(1)*z2*x - 448.D0/3.D0*Hr1(1)*z2*x**2
     &     + 448.D0/3.D0*Hr1(1)*z2*dx - 1664.D0/3.D0*Hr2(-1,0) - 1376.D0
     &    /3.D0*Hr2(-1,0)*x )
      PTgg2 = PTgg2 + nf*cf*ca * ( 2528.D0/9.D0*Hr2(-1,0)*x**2 + 1664.D0
     &    /9.D0*Hr2(-1,0)*dx + 128.D0*Hr2(0,-1)*z2 - 128.D0*Hr2(0,-1)*
     &    z2*x + 904.D0/3.D0*Hr2(0,0) + 2000.D0/3.D0*Hr2(0,0)*x + 1544.D
     &    0/9.D0*Hr2(0,0)*x**2 - 3712.D0/9.D0*Hr2(0,0)*dx - 16.D0*Hr2(0
     &    ,0)*z2 + 112.D0*Hr2(0,0)*z2*x + 1672.D0/9.D0*Hr2(0,1) + 2740.D
     &    0/9.D0*Hr2(0,1)*x + 272.D0*Hr2(0,1)*x**2 - 176.D0/9.D0*Hr2(0,
     &    1)*dx + 288.D0*Hr2(0,1)*z2 + 288.D0*Hr2(0,1)*z2*x + 148.D0/3.D
     &    0*Hr2(1,0) - 292.D0/3.D0*Hr2(1,0)*x + 1000.D0/9.D0*Hr2(1,0)*
     &    x**2 - 568.D0/9.D0*Hr2(1,0)*dx + 12.D0*Hr2(1,1) - 12.D0*Hr2(1
     &    ,1)*x - 16.D0/9.D0*Hr2(1,1)*x**2 + 16.D0/9.D0*Hr2(1,1)*dx + 
     &    288.D0*Hr3(-1,-1,0) + 288.D0*Hr3(-1,-1,0)*x - 256.D0/3.D0*
     &    Hr3(-1,-1,0)*x**2 - 256.D0/3.D0*Hr3(-1,-1,0)*dx - 208.D0*Hr3(
     &    -1,0,0) - 208.D0*Hr3(-1,0,0)*x + 224.D0/3.D0*Hr3(-1,0,0)*x**2
     &     + 224.D0/3.D0*Hr3(-1,0,0)*dx - 64.D0*Hr3(-1,0,1) - 64.D0*
     &    Hr3(-1,0,1)*x - 64.D0/3.D0*Hr3(-1,0,1)*x**2 - 64.D0/3.D0*Hr3(
     &    -1,0,1)*dx )
      PTgg2 = PTgg2 + nf*cf*ca * (  - 416.D0*Hr3(0,-1,0) + 160.D0*Hr3(0
     &    ,-1,0)*x + 256.D0/3.D0*Hr3(0,-1,0)*dx + 640.D0/3.D0*Hr3(0,0,0
     &    ) - 920.D0/3.D0*Hr3(0,0,0)*x - 640.D0/3.D0*Hr3(0,0,0)*dx - 
     &    128.D0*Hr3(0,0,1) - 88.D0*Hr3(0,0,1)*x - 32.D0*Hr3(0,0,1)*
     &    x**2 - 64.D0/3.D0*Hr3(0,0,1)*dx + 64.D0/3.D0*Hr3(0,1,0) - 104.
     &    D0/3.D0*Hr3(0,1,0)*x - 160.D0/3.D0*Hr3(0,1,0)*x**2 + 136.D0/3.
     &    D0*Hr3(0,1,1) + 88.D0/3.D0*Hr3(0,1,1)*x - 32.D0/3.D0*Hr3(0,1,
     &    1)*x**2 + 32.D0/3.D0*Hr3(0,1,1)*dx - 200.D0*Hr3(1,0,0) + 200.D
     &    0*Hr3(1,0,0)*x + 512.D0/3.D0*Hr3(1,0,0)*x**2 - 512.D0/3.D0*
     &    Hr3(1,0,0)*dx - 48.D0*Hr3(1,0,1) + 48.D0*Hr3(1,0,1)*x + 64.D0
     &    *Hr3(1,0,1)*x**2 - 64.D0*Hr3(1,0,1)*dx - 32.D0*Hr3(1,1,0) + 
     &    32.D0*Hr3(1,1,0)*x + 128.D0/3.D0*Hr3(1,1,0)*x**2 - 128.D0/3.D0
     &    *Hr3(1,1,0)*dx - 16.D0*Hr3(1,1,1) + 16.D0*Hr3(1,1,1)*x + 64.D0
     &    /3.D0*Hr3(1,1,1)*x**2 - 64.D0/3.D0*Hr3(1,1,1)*dx + 256.D0*
     &    Hr4(0,-1,-1,0) - 256.D0*Hr4(0,-1,-1,0)*x - 192.D0*Hr4(0,-1,0,
     &    0) )
      PTgg2 = PTgg2 + nf*cf*ca * ( 192.D0*Hr4(0,-1,0,0)*x - 256.D0*Hr4(
     &    0,0,-1,0) + 128.D0*Hr4(0,0,-1,0)*x + 128.D0*Hr4(0,0,0,0) - 
     &    448.D0*Hr4(0,0,0,0)*x - 112.D0*Hr4(0,0,0,1) - 112.D0*Hr4(0,0,
     &    0,1)*x + 80.D0*Hr4(0,0,1,0) + 80.D0*Hr4(0,0,1,0)*x + 48.D0*
     &    Hr4(0,0,1,1) + 48.D0*Hr4(0,0,1,1)*x - 304.D0*Hr4(0,1,0,0) - 
     &    304.D0*Hr4(0,1,0,0)*x - 96.D0*Hr4(0,1,0,1) - 96.D0*Hr4(0,1,0,
     &    1)*x - 64.D0*Hr4(0,1,1,0) - 64.D0*Hr4(0,1,1,0)*x - 32.D0*Hr4(
     &    0,1,1,1) - 32.D0*Hr4(0,1,1,1)*x )
      PTgg2 = PTgg2 + nf*cf**2 * (  - 1682.D0/9.D0 - 382.D0/9.D0*x + 
     &    292.D0/3.D0*x**2 + 132.D0*dx - 288.D0*z3 - 224.D0*z3*x - 256.D
     &    0/3.D0*z3*x**2 - 320.D0/3.D0*z3*dx + 824.D0/3.D0*z2 + 2516.D0/
     &    3.D0*z2*x + 320.D0*z2*x**2 - 152.D0*z2**2 - 184.D0*z2**2*x - 
     &    64.D0*Hr1(-1)*z2 - 64.D0*Hr1(-1)*z2*x + 64.D0/3.D0*Hr1(-1)*z2
     &    *x**2 + 64.D0/3.D0*Hr1(-1)*z2*dx + 370.D0/3.D0*Hr1(0) + 1786.D
     &    0/3.D0*Hr1(0)*x + 3604.D0/9.D0*Hr1(0)*x**2 + 32.D0*Hr1(0)*dx
     &     - 160.D0*Hr1(0)*z3 - 288.D0*Hr1(0)*z3*x - 80.D0*Hr1(0)*z2*x
     &     - 128.D0/3.D0*Hr1(0)*z2*x**2 - 1432.D0/3.D0*Hr1(1) + 716.D0/
     &    3.D0*Hr1(1)*x + 3316.D0/9.D0*Hr1(1)*x**2 - 1168.D0/9.D0*Hr1(1
     &    )*dx - 144.D0*Hr1(1)*z2 + 144.D0*Hr1(1)*z2*x + 128.D0*Hr1(1)*
     &    z2*x**2 - 128.D0*Hr1(1)*z2*dx + 1072.D0/3.D0*Hr2(-1,0) + 1072.
     &    D0/3.D0*Hr2(-1,0)*x - 64.D0*Hr2(0,-1)*z2 + 64.D0*Hr2(0,-1)*z2
     &    *x - 760.D0/3.D0*Hr2(0,0) - 784.D0*Hr2(0,0)*x - 160.D0/3.D0*
     &    Hr2(0,0)*x**2 + 16.D0*Hr2(0,0)*z2 + 16.D0*Hr2(0,0)*z2*x - 296.
     &    D0*Hr2(0,1) )
      PTgg2 = PTgg2 + nf*cf**2 * (  - 556.D0*Hr2(0,1)*x - 512.D0/3.D0*
     &    Hr2(0,1)*x**2 - 160.D0/3.D0*Hr2(0,1)*dx - 224.D0*Hr2(0,1)*z2
     &     - 224.D0*Hr2(0,1)*z2*x - 116.D0/3.D0*Hr2(1,0) - 28.D0/3.D0*
     &    Hr2(1,0)*x + 416.D0/3.D0*Hr2(1,0)*x**2 - 272.D0/3.D0*Hr2(1,0)
     &    *dx - 28.D0/3.D0*Hr2(1,1) + 28.D0/3.D0*Hr2(1,1)*x + 64.D0/3.D0
     &    *Hr2(1,1)*x**2 - 64.D0/3.D0*Hr2(1,1)*dx - 128.D0*Hr3(-1,-1,0)
     &     - 128.D0*Hr3(-1,-1,0)*x + 128.D0/3.D0*Hr3(-1,-1,0)*x**2 + 
     &    128.D0/3.D0*Hr3(-1,-1,0)*dx + 64.D0*Hr3(-1,0,0) + 64.D0*Hr3(
     &    -1,0,0)*x - 64.D0/3.D0*Hr3(-1,0,0)*x**2 - 64.D0/3.D0*Hr3(-1,0
     &    ,0)*dx + 128.D0*Hr3(0,-1,0) - 128.D0/3.D0*Hr3(0,-1,0)*x**2 - 
     &    72.D0*Hr3(0,0,0) - 40.D0*Hr3(0,0,0)*x - 160.D0/3.D0*Hr3(0,0,0
     &    )*x**2 + 16.D0*Hr3(0,0,1)*x - 128.D0/3.D0*Hr3(0,0,1)*dx - 192.
     &    D0*Hr3(0,1,0) - 176.D0*Hr3(0,1,0)*x - 64.D0/3.D0*Hr3(0,1,0)*
     &    x**2 - 256.D0/3.D0*Hr3(0,1,0)*dx - 64.D0*Hr3(0,1,1) - 48.D0*
     &    Hr3(0,1,1)*x - 64.D0/3.D0*Hr3(0,1,1)*dx + 152.D0*Hr3(1,0,0)
     &     - 152.D0*Hr3(1,0,0)*x )
      PTgg2 = PTgg2 + nf*cf**2 * (  - 416.D0/3.D0*Hr3(1,0,0)*x**2 + 416.
     &    D0/3.D0*Hr3(1,0,0)*dx + 48.D0*Hr3(1,0,1) - 48.D0*Hr3(1,0,1)*x
     &     - 64.D0*Hr3(1,0,1)*x**2 + 64.D0*Hr3(1,0,1)*dx + 32.D0*Hr3(1,
     &    1,0) - 32.D0*Hr3(1,1,0)*x - 128.D0/3.D0*Hr3(1,1,0)*x**2 + 128.
     &    D0/3.D0*Hr3(1,1,0)*dx + 16.D0*Hr3(1,1,1) - 16.D0*Hr3(1,1,1)*x
     &     - 64.D0/3.D0*Hr3(1,1,1)*x**2 + 64.D0/3.D0*Hr3(1,1,1)*dx - 
     &    128.D0*Hr4(0,-1,-1,0) + 128.D0*Hr4(0,-1,-1,0)*x + 64.D0*Hr4(0
     &    ,-1,0,0) - 64.D0*Hr4(0,-1,0,0)*x + 128.D0*Hr4(0,0,-1,0) - 32.D
     &    0*Hr4(0,0,0,0) - 32.D0*Hr4(0,0,0,0)*x - 16.D0*Hr4(0,0,0,1) - 
     &    16.D0*Hr4(0,0,0,1)*x - 144.D0*Hr4(0,0,1,0) - 144.D0*Hr4(0,0,1
     &    ,0)*x - 48.D0*Hr4(0,0,1,1) - 48.D0*Hr4(0,0,1,1)*x + 240.D0*
     &    Hr4(0,1,0,0) + 240.D0*Hr4(0,1,0,0)*x + 96.D0*Hr4(0,1,0,1) + 
     &    96.D0*Hr4(0,1,0,1)*x + 64.D0*Hr4(0,1,1,0) + 64.D0*Hr4(0,1,1,0
     &    )*x + 32.D0*Hr4(0,1,1,1) + 32.D0*Hr4(0,1,1,1)*x )
      PTgg2 = PTgg2 + nf2*ca * (  - 110.D0/27.D0 + 14.D0/3.D0*x - 472.
     &    D0/81.D0*x**2 + 472.D0/81.D0*dx - 16.D0/27.D0*dm + 32.D0/9.D0
     &    *z2 + 32.D0/9.D0*z2*x - 104.D0/9.D0*Hr1(0) + 130.D0/9.D0*Hr1(
     &    0)*x - 88.D0/9.D0*Hr1(0)*x**2 + 368.D0/27.D0*Hr1(0)*dx + 160.D
     &    0/27.D0*Hr1(0)*dm + 22.D0/9.D0*Hr1(1) - 22.D0/9.D0*Hr1(1)*x
     &     + 104.D0/27.D0*Hr1(1)*x**2 - 104.D0/27.D0*Hr1(1)*dx - 80.D0/
     &    9.D0*Hr2(0,0) + 112.D0/9.D0*Hr2(0,0)*x - 64.D0/9.D0*Hr2(0,0)*
     &    x**2 + 64.D0/9.D0*Hr2(0,0)*dx + 64.D0/9.D0*Hr2(0,0)*dm - 32.D0
     &    /9.D0*Hr2(0,1) - 32.D0/9.D0*Hr2(0,1)*x )
      PTgg2 = PTgg2 + nf2*cf * ( 544.D0/9.D0 - 304.D0/9.D0*x - 1216.D0
     &    /81.D0*x**2 - 944.D0/81.D0*dx - 64.D0/3.D0*z3 - 64.D0/3.D0*z3
     &    *x - 200.D0/9.D0*z2 - 440.D0/9.D0*z2*x - 224.D0/9.D0*z2*x**2
     &     - 208.D0/27.D0*Hr1(0) - 64.D0/27.D0*Hr1(0)*x + 16.D0*Hr1(0)*
     &    x**2 - 736.D0/27.D0*Hr1(0)*dx + 16.D0/3.D0*Hr1(0)*z2 + 16.D0/
     &    3.D0*Hr1(0)*z2*x - 32.D0/3.D0*Hr1(1) + 80.D0/3.D0*Hr1(1)*x - 
     &    1168.D0/27.D0*Hr1(1)*x**2 + 736.D0/27.D0*Hr1(1)*dx - 160.D0/3.
     &    D0*Hr2(0,0) - 64.D0*Hr2(0,0)*x - 160.D0/9.D0*Hr2(0,0)*x**2 - 
     &    128.D0/9.D0*Hr2(0,0)*dx + 296.D0/9.D0*Hr2(0,1) + 344.D0/9.D0*
     &    Hr2(0,1)*x + 32.D0/3.D0*Hr2(0,1)*x**2 + 128.D0/9.D0*Hr2(0,1)*
     &    dx - 8.D0/3.D0*Hr2(1,0) + 8.D0/3.D0*Hr2(1,0)*x + 32.D0/9.D0*
     &    Hr2(1,0)*x**2 - 32.D0/9.D0*Hr2(1,0)*dx - 8.D0/3.D0*Hr2(1,1)
     &     + 8.D0/3.D0*Hr2(1,1)*x + 32.D0/9.D0*Hr2(1,1)*x**2 - 32.D0/9.D
     &    0*Hr2(1,1)*dx - 64.D0/3.D0*Hr3(0,0,0) - 64.D0/3.D0*Hr3(0,0,0)
     &    *x + 16.D0*Hr3(0,0,1) + 16.D0*Hr3(0,0,1)*x - 16.D0/3.D0*Hr3(0
     &    ,1,0) )
      PTgg2 = PTgg2 + nf2*cf * (  - 16.D0/3.D0*Hr3(0,1,0)*x - 16.D0/3.
     &    D0*Hr3(0,1,1) - 16.D0/3.D0*Hr3(0,1,1)*x )
*
* ...The soft (`+'-distribution) part of the splitting function
*
       A3G =
     ,      ca**3    * ( + 490.D0/3.D0 + 88.D0/3.D0*z3 - 1072.D0/9.D0*z2
     ,                   + 176.D0/5.D0*z2**2 )
     ,    + ca**2*nf * ( - 836./27.D0 + 160./9.D0*z2 - 112./3.D0*z3 )
     ,    + ca*cf*nf * ( - 110./3.D0 + 32.*z3 ) - ca*nf2 * 16./27.D0
*
       GGG2L = DM * A3G
*
* ...The regular piece of the splitting function
*
       X2GGTA = PTgg2 - GGG2L
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The singular (soft) piece of P_gg^(2)T  (as in the spacelike case)
*
       FUNCTION X2GGTB (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       COMMON / P2GSOFT / A3G
*
       X2GGTB  = A3G/(1.D0-Y)
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The 'local' piece of P_gg^(2)T  (as in the spacelike case)
*
       FUNCTION X2GGTC (Y, NF)
*
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF, NF2
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
*
       COMMON / P2GSOFT / A3G
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
*
* ...The coefficient of delta(1-x)
*
       P2GDELT = 
     ,    + 79.D0/2.D0*ca**3
     ,    + 8.D0/3.D0*z2*ca**3
     ,    + 22.D0/3.D0*z2**2*ca**3
     ,    + 536.D0/3.D0*z3*ca**3
     ,    - 16.D0*z2*z3*ca**3
     ,    - 80.D0*z5*ca**3
     ,    + cf**2*nf
     ,    - 233.D0/18*ca**2*nf
     ,    - 8.D0/3.D0*z2*ca**2*nf
     ,    - 80.D0/3.D0*z3*ca**2*nf
     ,    - 4.D0/3.D0*z2**2*ca**2*nf
     ,    - 241.D0/18.D0*ca*cf*nf
     ,    + 29.D0/18.D0*ca*nf2
     ,    + 11.D0/9.D0*cf*nf2
*
       X2GGTC = LOG (1.D0-Y) * A3G + P2GDELT
*
       RETURN
       END
*
* =================================================================av==


==> xpij2tp.f <==
*
* ..File: xpij2pt.f 
*
*                           __
* ..The parametrized 3-loop MS singlet splitting functions  P^(2)T 
*    for the evolution of unpolarized singlet fragmentation densities 
*    at mu_r = mu_f.  The expansion parameter is alpha_s/(4 pi).

* ..The distributions (in the mathematical sense) are given as in eq.
*   (B.27) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*   The name-endings A, B, and C of the functions below correspond to
*   the kernel superscripts [2], [3], and [1] in that equation.
*
* ..The relative accuracy of these parametrisations, as well as of
*    the convolution results, is better than one part in thousand.

* ..The coefficients of 1/(1-x)_+, (ln x)/x and 1/x are exact (up
*    to a truncation of irrational coefficients).  Furthermore all
*    coefficients written as fractions (e.g., 160./27.D0) are exact.
*    The other terms at x < 1 have fitted to the exact results for x
*    between 10^-6 and 1 - 10^-6.  The coefficient of delta(1-x) of
*    P_gg^(2) have been very slightly adjusted using the low moments.
*
* ..References: S. Moch and A. Vogt,
*               Phys. Lett. B659 (2008) 290, arXiv:0708.3899  
*               A. Almasy, S. Moch and A. Vogt,
*               arXiv:1107.nnnn                            
*                           
* =====================================================================
*
* ..The (regular) pure-singlet splitting functions P_ps^(2)T.
*    P_qq^(2)T is obtained by adding the non-singlet quantity P_NS+^(2)T
*    A parametrization of the latter is provided in the file  xpns2pt.f.
*
       FUNCTION P2PSTA (Y, NF)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       DL  = LOG (Y)
       DL1 = LOG (1.-Y)
*
       P2PST1 = - 256./(9.D0*Y)* DL**3 - 128./(9.D0*Y)* DL**2 
     &          + 324.07/Y* DL + 479.87/Y
     &          - 5.926* DL1**3 - 9.751* DL1**2 - 8.65* DL1 - 106.65
     &          - 848.97* Y + 368.79* Y**2 - 61.284* Y**3
     &          + 96.171* DL*DL1 + 656.49* DL + 425.14* DL**2 
     &          + 47.322* DL**3 + 9.072* DL**4
       P2PST2 = - 128./(81.D0*Y) + 1.778* DL1**2 + 16.611* DL1 + 87.795
     &          - 57.688* Y - 41.827* Y**2 + 25.628* Y**3 - 7.9934* Y**4
     &          - 2.1031* DL*DL1 + 57.713* DL + 9.1682* DL**2 
     &          - 1.9* DL**3 + 0.019122* DL**4
     &          + 26.294* Y*DL - 7.8645* Y*DL**3
*
       P2PSTA = (1.-Y) * NF * ( P2PST1 + NF * P2PST2 )
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The quark-gluon splitting functions P_qg^(2)T.
*   The nf^3 part is exact up to a truncation of zeta_2
*
       FUNCTION P2QGTA (Y, NF)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER  NF
*
       DL  = LOG (Y)
       DL1 = LOG (1.-Y)

*
       P2QG1 = - 64./Y* DL**3 - 64./Y* DL**2 + 675.83/Y* DL + 1141.7/Y
     &         + 100./27.D0* DL1**4 + 350./9.D0* DL1**3
     &         + 263.07* DL1**2 + 693.84* DL1 + 603.71
     &         - 882.48* Y + 4723.2* Y**2 - 4745.8* Y**3 - 175.28* Y**4
     &         + 1864.* DL + 1512.* DL**2 + 361.28* DL**3 
     &         + 42.328* DL**4 - 1809.4* DL*DL1 - 107.59* Y*DL*DL1 
     &         - 885.5* Y*DL**4
       P2QG2 = - 32./(27.D0*Y)* DL**2 - 3.1752/Y* DL - 2.8986/Y
     &         - 100./27.D0* DL1**3 - 35.446* DL1**2 - 103.609* DL1
     &         - 113.81 + 341.26* Y - 853.35* Y**2 + 492.1* Y**3 
     &         + 14.803* Y**4 + 619.75* DL + 255.62* DL**2 
     &         + 21.569* DL**3 + 966.96* DL*DL1 - 1.593*DL*DL1**2 
     &         - 333.8* Y*DL**3 - 709.1* Y*DL*DL1 
       P2QG3 = 4./9.D0* (4. + 6.* (DL + DL1)
     &         + (1. - 2.*Y + 2.*Y**2) * ( 3.8696 + 4.* (DL + DL1) 
     &         + 3.* (DL + DL1)**2 ) )
* 
       P2QGTA = NF * ( P2QG1 + NF * P2QG2 + NF**2 * P2QG3 )
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The gluon-quark splitting functions P_gq^(2)T
*
       FUNCTION P2GQTA (Y, NF)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       DL  = LOG (Y)
       DL1 = LOG (1.-Y)
*
       P2GQ0 =  400./81.D0* DL1**4 + 520./27.D0* DL1**3 
     &        - 220.13* DL1**2 - 152.60* DL1 + 272.85 - 7188.7* Y 
     &        + 5693.2* Y**2 + 146.98* Y**3 + 128.19* Y**4
     &        - 30.062* DL**4 - 126.38* DL**3 - 0.71252* DL**2 
     &        + 4.4136* DL - 1300.6* DL*DL1 - 71.23* DL*DL1**2 
     &        + 543.8* Y*DL**3 
     &        + 256./Y* DL**4 + 3712./(3.D0*Y)* DL**3
     &        + 1001.89/Y* DL**2 + 4776.5/Y* DL + 5803.7/Y
       P2GQ1 =  80./81.D0* DL1**3 + 1040./81.D0* DL1**2 - 16.914* DL1
     &        - 871.3 + 790.13* Y - 241.23* Y**2 + 43.252* Y**3
     &        - 48.600 * DL**3 - 343.1* DL**2 - 492.* DL
     &        + 55.048* DL*DL1 - 4.3465* Y*DL**3
     &        + 6.0041/Y + 141.93/Y* DL 
     &        + 2912./(27.D0*Y)* DL**2 + 1280./(81.D0*Y)*DL**3
*
       P2GQTA = ( P2GQ0 + NF * P2GQ1 )
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The regular piece of the gluon-gluon splitting function P_gg^(2)
*
       FUNCTION P2GGTA (Y, NF)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       DL  = LOG (Y)
       DL1 = LOG (1.-Y)
*
       P2GGTA0 =   576./Y* DL**4 + 3168./Y* DL**3 + 3651.1/Y* DL**2 
     &           + 10233./Y* DL + 14214.4/Y - 3590.1* DL1 - 28489.
     &           + 7469.* Y + 30421.* Y**2 - 53017.* Y**3 + 19556.* Y**4
     &           + 191.99* DL**4 + 3281.7* DL**3 + 13528.* DL**2 
     &           + 12258.* DL - 186.4* DL*DL1 - 21328.* DL**2*DL1 
     &           + 5685.8* Y*DL**3
       P2GGTA1 = + 448./(9.D0*Y)* DL**3 + 2368./(9.D0*Y)* DL**2 
     &           - 5.47/Y* DL - 804.13/Y + 248.95 + 319.97* DL1
     &           + 260.6* Y + 272.79* Y**2 + 2133.2* Y**3 - 926.87* Y**4
     &           + 4.9934* DL + 482.94* DL**2 + 155.10* DL**3 
     &           + 18.085* DL**4 + 485.18* Y*DL**3 + 1266.5* DL*DL1 
     &           - 29.709* DL**2*DL1 + 87.771* DL*DL1**2
       P2GGTA2 =   32./(27.D0*Y)* DL**2 + 368./(81.D0*Y)* DL 
     &           + 472./(243.D0*Y) 
     &           - 77.190 + 153.27* Y - 106.03* Y**2 + 11.995* Y**3
     &           - 5.0372* DL**3 - 44.8* DL**2 - 69.712* DL
     &           - 115.01* DL*DL1 + 96.522* Y*DL*DL1 - 62.908* DL**2*DL1
*
       P2GGTA = P2GGTA0 + NF * ( P2GGTA1 + NF * P2GGTA2 )
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The singular piece of the gluon-gluon splitting function P_gg^(2)T
*    (identical to the spacelike case)
*
       FUNCTION P2GGTB (Y, NF)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       P2GGTB = (2643.521 - NF * 412.172 - NF**2 * 16./9.D0) / ( 1.-Y)
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The 'local' piece of the gluon-gluon splitting function P_gg^(2)
*   (as in the spacelike case, up to the smaller delta(1-x) adjustment)
*
       FUNCTION P2GGTC (Y, NF)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       DL1 = LOG (1.-Y)
*
       P2GGTC =       2643.521 * DL1 + 4425.448 + 0.003
     ,       - NF * ( 412.172 * DL1 +  528.720 - 0.001 )
     ,       + NF**2 * ( - 16./9.D0 * DL1 + 6.4630 - 0.0002)
*
       RETURN
       END
*
*
* =================================================================aaa=


==> xpns2te.f <==
*
* ..File: xpns2e.f
*
*
* ..The exact 3-loop MS(bar) non-singlet splitting functions P_NS^(2)T
*    for the evolution of unpolarized fragmentation densities at
*    mu_r = mu_f.  The expansion parameter is alpha_s/(4 pi).
*
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to
*    the kernel superscripts [2], [3], and [1] in that equation.
*
* ..The code uses the package of Gehrmann and Remiddi for the harmonic
*    polylogarithms published in hep-ph/0107173 = CPC 141 (2001) 296.
*
* ..References: A. Mitov, S. Moch and A. Vogt,
*               Phys. Lett. B638 (2006) 61, hep-ph/0604053   (+ and -)
*               S. Moch, J. Vermaseren and A. Vogt,
*               Nucl. Phys. B688 (2004) 101, hep-ph/0403192        (S)
*
* =====================================================================
*
*
* ..This is the regular piece of P_NS+  (the even-moment combination)
*
       FUNCTION X2NSPTA (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
*
* ..The soft coefficient for use in X2NSPB and X2NSPC
*
       COMMON / P2SOFT / A3
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
*
* ...Some abbreviations
*
       DX = 1.D0/X
       DM = 1.D0/(1.D0-X)
       DP = 1.D0/(1.D0+X)
*
* ...The harmonic polylogs up to weight 4 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2)
*
* ...The splitting function in terms of the harmonic polylogs
*    (without the delta(1-x) part, but with the soft contribution)
*
      PTqq2 =
     &  + cf*ca**2 * ( 5327.D0/27.D0 - 9737.D0/27.D0*x + 490.D0/3.D0*dm
     &     - 224.D0*z3*x - 88.D0*z3*dp + 16.D0*z3*dm - 112.D0*z2 + 448.D
     &    0/9.D0*z2*x + 1072.D0/9.D0*z2*dp - 1072.D0/9.D0*z2*dm - 62.D0/
     &    5.D0*z2**2 - 242.D0/5.D0*z2**2*x - 32.D0*z2**2*dp + 384.D0/5.D
     &    0*z2**2*dm - 192.D0*Hr1(-1)*z3 + 192.D0*Hr1(-1)*z3*x + 384.D0
     &    *Hr1(-1)*z3*dp + 208.D0/3.D0*Hr1(-1)*z2 + 560.D0/3.D0*Hr1(-1)
     &    *z2*x + 352.D0/3.D0*Hr1(-1)*z2*dp + 410.D0/27.D0*Hr1(0) - 
     &    8686.D0/27.D0*Hr1(0)*x - 24.D0*Hr1(0)*dp + 4172.D0/27.D0*Hr1(
     &    0)*dm - 144.D0*Hr1(0)*z3*x - 128.D0*Hr1(0)*z3*dp + 128.D0*
     &    Hr1(0)*z3*dm - 4.D0*Hr1(0)*z2 - 148.D0/3.D0*Hr1(0)*z2*x - 16.D
     &    0/3.D0*Hr1(0)*z2*dp - 248.D0/3.D0*Hr1(0)*z2*dm + 176.D0*Hr1(1
     &    ) - 176.D0*Hr1(1)*x - 144.D0*Hr1(1)*z3 - 144.D0*Hr1(1)*z3*x
     &     + 288.D0*Hr1(1)*z3*dm + 32.D0*Hr1(1)*z2 - 32.D0*Hr1(1)*z2*x
     &     + 256.D0*Hr2(-1,-1)*z2 - 256.D0*Hr2(-1,-1)*z2*x - 512.D0*
     &    Hr2(-1,-1)*z2*dp - 688.D0/9.D0*Hr2(-1,0) + 1456.D0/9.D0*Hr2(
     &    -1,0)*x )
      PTqq2 = PTqq2 + cf*ca**2 * ( 2144.D0/9.D0*Hr2(-1,0)*dp - 176.D0*
     &    Hr2(-1,0)*z2 + 176.D0*Hr2(-1,0)*z2*x + 352.D0*Hr2(-1,0)*z2*dp
     &     - 136.D0*Hr2(0,-1)*z2 + 136.D0*Hr2(0,-1)*z2*x + 256.D0*Hr2(0
     &    ,-1)*z2*dp - 242.D0/9.D0*Hr2(0,0) - 230.D0/3.D0*Hr2(0,0)*x - 
     &    1072.D0/9.D0*Hr2(0,0)*dp + 1556.D0/9.D0*Hr2(0,0)*dm + 36.D0*
     &    Hr2(0,0)*z2 - 68.D0*Hr2(0,0)*z2*x - 96.D0*Hr2(0,0)*z2*dp + 
     &    112.D0*Hr2(0,1) + 112.D0*Hr2(0,1)*x - 40.D0*Hr2(0,1)*z2 + 24.D
     &    0*Hr2(0,1)*z2*x + 64.D0*Hr2(0,1)*z2*dp + 16.D0*Hr2(1,0)*z2 + 
     &    16.D0*Hr2(1,0)*z2*x - 32.D0*Hr2(1,0)*z2*dm + 64.D0*Hr3(-1,-1,
     &    0) + 64.D0*Hr3(-1,-1,0)*x - 328.D0/3.D0*Hr3(-1,0,0) - 152.D0/
     &    3.D0*Hr3(-1,0,0)*x + 176.D0/3.D0*Hr3(-1,0,0)*dp - 112.D0/3.D0
     &    *Hr3(-1,0,1) - 464.D0/3.D0*Hr3(-1,0,1)*x - 352.D0/3.D0*Hr3(-1
     &    ,0,1)*dp - 88.D0/3.D0*Hr3(0,-1,0) + 40.D0/3.D0*Hr3(0,-1,0)*x
     &     + 176.D0/3.D0*Hr3(0,-1,0)*dp - 48.D0*Hr3(0,-1,0)*dm - 128.D0/
     &    3.D0*Hr3(0,0,0)*x - 248.D0/3.D0*Hr3(0,0,0)*dp + 248.D0/3.D0*
     &    Hr3(0,0,0)*dm )
      PTqq2 = PTqq2 + cf*ca**2 * ( 4.D0*Hr3(0,0,1) + 188.D0/3.D0*Hr3(0,
     &    0,1)*x + 176.D0/3.D0*Hr3(0,0,1)*dp + 88.D0/3.D0*Hr3(0,0,1)*dm
     &     + 12.D0*Hr3(1,0,0) + 76.D0*Hr3(1,0,0)*x - 88.D0*Hr3(1,0,0)*
     &    dm - 128.D0*Hr4(-1,-1,0,0) + 128.D0*Hr4(-1,-1,0,0)*x + 256.D0
     &    *Hr4(-1,-1,0,0)*dp - 256.D0*Hr4(-1,-1,0,1) + 256.D0*Hr4(-1,-1
     &    ,0,1)*x + 512.D0*Hr4(-1,-1,0,1)*dp + 48.D0*Hr4(-1,0,0,0) - 48.
     &    D0*Hr4(-1,0,0,0)*x - 96.D0*Hr4(-1,0,0,0)*dp + 128.D0*Hr4(-1,0
     &    ,0,1) - 128.D0*Hr4(-1,0,0,1)*x - 256.D0*Hr4(-1,0,0,1)*dp - 80.
     &    D0*Hr4(0,-1,-1,0) - 48.D0*Hr4(0,-1,-1,0)*x + 128.D0*Hr4(0,-1,
     &    -1,0)*dm + 88.D0*Hr4(0,-1,0,0) - 56.D0*Hr4(0,-1,0,0)*x - 128.D
     &    0*Hr4(0,-1,0,0)*dp - 32.D0*Hr4(0,-1,0,0)*dm + 96.D0*Hr4(0,-1,
     &    0,1) - 160.D0*Hr4(0,-1,0,1)*x - 256.D0*Hr4(0,-1,0,1)*dp + 64.D
     &    0*Hr4(0,-1,0,1)*dm + 8.D0*Hr4(0,0,-1,0) - 40.D0*Hr4(0,0,-1,0)
     &    *x - 32.D0*Hr4(0,0,-1,0)*dp + 32.D0*Hr4(0,0,-1,0)*dm + 40.D0*
     &    Hr4(0,0,0,0)*x + 32.D0*Hr4(0,0,0,0)*dp - 32.D0*Hr4(0,0,0,0)*
     &    dm )
      PTqq2 = PTqq2 + cf*ca**2 * (  - 36.D0*Hr4(0,0,0,1) + 28.D0*Hr4(0,
     &    0,0,1)*x + 64.D0*Hr4(0,0,0,1)*dp + 32.D0*Hr4(0,0,0,1)*dm + 28.
     &    D0*Hr4(0,1,0,0) + 28.D0*Hr4(0,1,0,0)*x - 64.D0*Hr4(0,1,0,0)*
     &    dm - 96.D0*Hr4(1,0,-1,0) - 96.D0*Hr4(1,0,-1,0)*x + 192.D0*
     &    Hr4(1,0,-1,0)*dm + 48.D0*Hr4(1,0,0,0) + 48.D0*Hr4(1,0,0,0)*x
     &     - 96.D0*Hr4(1,0,0,0)*dm - 64.D0*Hr4(1,0,0,1) - 64.D0*Hr4(1,0
     &    ,0,1)*x + 128.D0*Hr4(1,0,0,1)*dm + 64.D0*Hr4(1,1,0,0) + 64.D0
     &    *Hr4(1,1,0,0)*x - 128.D0*Hr4(1,1,0,0)*dm )
      PTqq2 = PTqq2 + cf**2*ca * ( 532.D0/9.D0 - 532.D0/9.D0*x - 16.D0/
     &    3.D0*z3 + 2336.D0/3.D0*z3*x + 248.D0*z3*dp + 80.D0/3.D0*z3*dm
     &     + 3448.D0/9.D0*z2 + 2024.D0/9.D0*z2*x - 2144.D0/9.D0*z2*dp
     &     - 24.D0/5.D0*z2**2 + 56.D0/5.D0*z2**2*x + 8.D0*z2**2*dp - 
     &    552.D0/5.D0*z2**2*dm + 672.D0*Hr1(-1)*z3 - 672.D0*Hr1(-1)*z3*
     &    x - 1344.D0*Hr1(-1)*z3*dp - 992.D0/3.D0*Hr1(-1)*z2 - 1984.D0/
     &    3.D0*Hr1(-1)*z2*x - 992.D0/3.D0*Hr1(-1)*z2*dp - 562.D0/3.D0*
     &    Hr1(0) + 5650.D0/9.D0*Hr1(0)*x + 72.D0*Hr1(0)*dp + 302.D0/3.D0
     &    *Hr1(0)*dm + 224.D0*Hr1(0)*z3*x + 240.D0*Hr1(0)*z3*dp - 240.D0
     &    *Hr1(0)*z3*dm + 40.D0/3.D0*Hr1(0)*z2 + 328.D0*Hr1(0)*z2*x + 
     &    248.D0/3.D0*Hr1(0)*z2*dp + 536.D0/3.D0*Hr1(0)*z2*dm - 1672.D0/
     &    3.D0*Hr1(1) + 1672.D0/3.D0*Hr1(1)*x + 384.D0*Hr1(1)*z3 + 384.D
     &    0*Hr1(1)*z3*x - 768.D0*Hr1(1)*z3*dm - 112.D0*Hr1(1)*z2 + 112.D
     &    0*Hr1(1)*z2*x - 896.D0*Hr2(-1,-1)*z2 + 896.D0*Hr2(-1,-1)*z2*x
     &     + 1792.D0*Hr2(-1,-1)*z2*dp + 1520.D0/9.D0*Hr2(-1,0) - 2768.D0
     &    /9.D0*Hr2(-1,0)*x )
      PTqq2 = PTqq2 + cf**2*ca * (  - 4288.D0/9.D0*Hr2(-1,0)*dp + 544.D0
     &    *Hr2(-1,0)*z2 - 544.D0*Hr2(-1,0)*z2*x - 1088.D0*Hr2(-1,0)*z2*
     &    dp + 448.D0*Hr2(0,-1)*z2 - 352.D0*Hr2(0,-1)*z2*x - 768.D0*
     &    Hr2(0,-1)*z2*dp - 96.D0*Hr2(0,-1)*z2*dm + 32.D0*Hr2(0,0) + 
     &    1736.D0/9.D0*Hr2(0,0)*x + 2144.D0/9.D0*Hr2(0,0)*dp - 3640.D0/
     &    9.D0*Hr2(0,0)*dm - 96.D0*Hr2(0,0)*z2 + 32.D0*Hr2(0,0)*z2*x + 
     &    160.D0*Hr2(0,0)*z2*dp + 128.D0*Hr2(0,0)*z2*dm - 2648.D0/9.D0*
     &    Hr2(0,1) - 1304.D0/9.D0*Hr2(0,1)*x - 2144.D0/9.D0*Hr2(0,1)*dm
     &     + 96.D0*Hr2(0,1)*z2 - 128.D0*Hr2(0,1)*z2*x - 224.D0*Hr2(0,1)
     &    *z2*dp + 64.D0*Hr2(0,1)*z2*dm + 400.D0/9.D0*Hr2(1,0) + 1744.D0
     &    /9.D0*Hr2(1,0)*x - 2144.D0/9.D0*Hr2(1,0)*dm - 32.D0*Hr2(1,0)*
     &    z2 - 32.D0*Hr2(1,0)*z2*x + 64.D0*Hr2(1,0)*z2*dm - 224.D0*Hr3(
     &    -1,-1,0) - 224.D0*Hr3(-1,-1,0)*x + 680.D0/3.D0*Hr3(-1,0,0) + 
     &    760.D0/3.D0*Hr3(-1,0,0)*x + 80.D0/3.D0*Hr3(-1,0,0)*dp + 656.D0
     &    /3.D0*Hr3(-1,0,1) + 1648.D0/3.D0*Hr3(-1,0,1)*x + 992.D0/3.D0*
     &    Hr3(-1,0,1)*dp )
      PTqq2 = PTqq2 + cf**2*ca * ( 32.D0/3.D0*Hr3(0,-1,0) + 160.D0/3.D0
     &    *Hr3(0,-1,0)*x - 208.D0/3.D0*Hr3(0,-1,0)*dp + 96.D0*Hr3(0,-1,
     &    0)*dm + 132.D0*Hr3(0,0,0) + 460.D0/3.D0*Hr3(0,0,0)*x + 280.D0/
     &    3.D0*Hr3(0,0,0)*dp - 808.D0/3.D0*Hr3(0,0,0)*dm + 136.D0/3.D0*
     &    Hr3(0,0,1) - 216.D0*Hr3(0,0,1)*x - 496.D0/3.D0*Hr3(0,0,1)*dp
     &     - 640.D0/3.D0*Hr3(0,0,1)*dm + 176.D0/3.D0*Hr3(0,1,0) + 176.D0
     &    /3.D0*Hr3(0,1,0)*x - 352.D0/3.D0*Hr3(0,1,0)*dm + 16.D0*Hr3(1,
     &    0,0) - 112.D0*Hr3(1,0,0)*x + 96.D0*Hr3(1,0,0)*dm + 320.D0*
     &    Hr4(-1,-1,0,0) - 320.D0*Hr4(-1,-1,0,0)*x - 640.D0*Hr4(-1,-1,0
     &    ,0)*dp + 896.D0*Hr4(-1,-1,0,1) - 896.D0*Hr4(-1,-1,0,1)*x - 
     &    1792.D0*Hr4(-1,-1,0,1)*dp - 64.D0*Hr4(-1,0,-1,0) + 64.D0*Hr4(
     &    -1,0,-1,0)*x + 128.D0*Hr4(-1,0,-1,0)*dp + 16.D0*Hr4(-1,0,0,0)
     &     - 16.D0*Hr4(-1,0,0,0)*x - 32.D0*Hr4(-1,0,0,0)*dp - 384.D0*
     &    Hr4(-1,0,0,1) + 384.D0*Hr4(-1,0,0,1)*x + 768.D0*Hr4(-1,0,0,1)
     &    *dp + 32.D0*Hr4(-1,0,1,0) - 32.D0*Hr4(-1,0,1,0)*x - 64.D0*
     &    Hr4(-1,0,1,0)*dp )
      PTqq2 = PTqq2 + cf**2*ca * ( 192.D0*Hr4(0,-1,-1,0) + 256.D0*Hr4(0
     &    ,-1,-1,0)*x + 128.D0*Hr4(0,-1,-1,0)*dp - 448.D0*Hr4(0,-1,-1,0
     &    )*dm - 176.D0*Hr4(0,-1,0,0) + 16.D0*Hr4(0,-1,0,0)*x + 224.D0*
     &    Hr4(0,-1,0,0)*dp + 160.D0*Hr4(0,-1,0,0)*dm - 352.D0*Hr4(0,-1,
     &    0,1) + 480.D0*Hr4(0,-1,0,1)*x + 832.D0*Hr4(0,-1,0,1)*dp - 128.
     &    D0*Hr4(0,-1,0,1)*dm + 64.D0*Hr4(0,0,-1,0) - 64.D0*Hr4(0,0,-1,
     &    0)*x - 96.D0*Hr4(0,0,-1,0)*dp - 32.D0*Hr4(0,0,-1,0)*dm + 160.D
     &    0*Hr4(0,0,0,0)*x + 96.D0*Hr4(0,0,0,0)*dp - 96.D0*Hr4(0,0,0,0)
     &    *dm + 96.D0*Hr4(0,0,0,1) - 32.D0*Hr4(0,0,0,1)*x - 128.D0*Hr4(
     &    0,0,0,1)*dp - 160.D0*Hr4(0,0,0,1)*dm + 32.D0*Hr4(0,0,1,0)*x
     &     + 32.D0*Hr4(0,0,1,0)*dp - 32.D0*Hr4(0,0,1,0)*dm - 16.D0*Hr4(
     &    0,1,0,0) - 16.D0*Hr4(0,1,0,0)*x + 96.D0*Hr4(0,1,0,0)*dm + 256.
     &    D0*Hr4(1,0,-1,0) + 256.D0*Hr4(1,0,-1,0)*x - 512.D0*Hr4(1,0,-1
     &    ,0)*dm - 80.D0*Hr4(1,0,0,0) - 80.D0*Hr4(1,0,0,0)*x + 160.D0*
     &    Hr4(1,0,0,0)*dm + 128.D0*Hr4(1,0,0,1) + 128.D0*Hr4(1,0,0,1)*x
     &     - 256.D0*Hr4(1,0,0,1)*dm )
      PTqq2 = PTqq2 + cf**2*ca * (  - 128.D0*Hr4(1,1,0,0) - 128.D0*Hr4(
     &    1,1,0,0)*x + 256.D0*Hr4(1,1,0,0)*dm )
      PTqq2 = PTqq2 + cf**3 * (  - 62.D0 + 62.D0*x - 48.D0*z3 - 720.D0*
     &    z3*x - 144.D0*z3*dp - 308.D0*z2 - 372.D0*z2*x - 56.D0/5.D0*
     &    z2**2 + 504.D0/5.D0*z2**2*x + 112.D0*z2**2*dp + 144.D0/5.D0*
     &    z2**2*dm - 576.D0*Hr1(-1)*z3 + 576.D0*Hr1(-1)*z3*x + 1152.D0*
     &    Hr1(-1)*z3*dp + 384.D0*Hr1(-1)*z2 + 576.D0*Hr1(-1)*z2*x + 192.
     &    D0*Hr1(-1)*z2*dp + 42.D0*Hr1(0) - 590.D0*Hr1(0)*x - 48.D0*
     &    Hr1(0)*dp + 6.D0*Hr1(0)*dm + 128.D0*Hr1(0)*z3*x + 32.D0*Hr1(0
     &    )*z3*dp - 32.D0*Hr1(0)*z3*dm + 48.D0*Hr1(0)*z2 - 400.D0*Hr1(0
     &    )*z2*x - 144.D0*Hr1(0)*z2*dp - 144.D0*Hr1(0)*z2*dm + 560.D0*
     &    Hr1(1) - 560.D0*Hr1(1)*x - 192.D0*Hr1(1)*z3 - 192.D0*Hr1(1)*
     &    z3*x + 384.D0*Hr1(1)*z3*dm + 96.D0*Hr1(1)*z2 - 96.D0*Hr1(1)*
     &    z2*x + 768.D0*Hr2(-1,-1)*z2 - 768.D0*Hr2(-1,-1)*z2*x - 1536.D0
     &    *Hr2(-1,-1)*z2*dp - 32.D0*Hr2(-1,0) - 32.D0*Hr2(-1,0)*x - 384.
     &    D0*Hr2(-1,0)*z2 + 384.D0*Hr2(-1,0)*z2*x + 768.D0*Hr2(-1,0)*z2
     &    *dp - 352.D0*Hr2(0,-1)*z2 + 160.D0*Hr2(0,-1)*z2*x + 512.D0*
     &    Hr2(0,-1)*z2*dp )
      PTqq2 = PTqq2 + cf**3 * ( 192.D0*Hr2(0,-1)*z2*dm - 20.D0*Hr2(0,0)
     &     + 316.D0*Hr2(0,0)*x + 52.D0*Hr2(0,0)*dm + 48.D0*Hr2(0,0)*z2
     &     + 208.D0*Hr2(0,0)*z2*x + 64.D0*Hr2(0,0)*z2*dp - 256.D0*Hr2(0
     &    ,0)*z2*dm + 340.D0*Hr2(0,1) + 308.D0*Hr2(0,1)*x - 96.D0*Hr2(0
     &    ,1)*z2 + 96.D0*Hr2(0,1)*z2*x + 192.D0*Hr2(0,1)*z2*dp + 16.D0*
     &    Hr2(1,0) - 16.D0*Hr2(1,0)*x + 192.D0*Hr3(-1,-1,0) + 192.D0*
     &    Hr3(-1,-1,0)*x - 16.D0*Hr3(-1,0,0) - 304.D0*Hr3(-1,0,0)*x - 
     &    288.D0*Hr3(-1,0,0)*dp - 288.D0*Hr3(-1,0,1) - 480.D0*Hr3(-1,0,
     &    1)*x - 192.D0*Hr3(-1,0,1)*dp + 96.D0*Hr3(0,-1,0) - 160.D0*
     &    Hr3(0,-1,0)*x - 96.D0*Hr3(0,-1,0)*dp + 144.D0*Hr3(0,0,0) + 
     &    176.D0*Hr3(0,0,0)*x + 144.D0*Hr3(0,0,0)*dp - 288.D0*Hr3(0,0,0
     &    )*dm + 128.D0*Hr3(0,0,1) + 288.D0*Hr3(0,0,1)*x + 96.D0*Hr3(0,
     &    0,1)*dp + 88.D0*Hr3(0,1,0) + 24.D0*Hr3(0,1,0)*x - 96.D0*Hr3(0
     &    ,1,0)*dm + 96.D0*Hr3(1,0,0) + 96.D0*Hr3(1,0,0)*x - 192.D0*
     &    Hr3(1,0,0)*dm - 128.D0*Hr4(-1,-1,0,0) + 128.D0*Hr4(-1,-1,0,0)
     &    *x )
      PTqq2 = PTqq2 + cf**3 * ( 256.D0*Hr4(-1,-1,0,0)*dp - 768.D0*Hr4(
     &    -1,-1,0,1) + 768.D0*Hr4(-1,-1,0,1)*x + 1536.D0*Hr4(-1,-1,0,1)
     &    *dp + 128.D0*Hr4(-1,0,-1,0) - 128.D0*Hr4(-1,0,-1,0)*x - 256.D0
     &    *Hr4(-1,0,-1,0)*dp - 224.D0*Hr4(-1,0,0,0) + 224.D0*Hr4(-1,0,0
     &    ,0)*x + 448.D0*Hr4(-1,0,0,0)*dp + 256.D0*Hr4(-1,0,0,1) - 256.D
     &    0*Hr4(-1,0,0,1)*x - 512.D0*Hr4(-1,0,0,1)*dp - 64.D0*Hr4(-1,0,
     &    1,0) + 64.D0*Hr4(-1,0,1,0)*x + 128.D0*Hr4(-1,0,1,0)*dp - 64.D0
     &    *Hr4(0,-1,-1,0) - 320.D0*Hr4(0,-1,-1,0)*x - 256.D0*Hr4(0,-1,
     &    -1,0)*dp + 384.D0*Hr4(0,-1,-1,0)*dm + 192.D0*Hr4(0,-1,0,0)*x
     &     + 64.D0*Hr4(0,-1,0,0)*dp - 192.D0*Hr4(0,-1,0,0)*dm + 320.D0*
     &    Hr4(0,-1,0,1) - 320.D0*Hr4(0,-1,0,1)*x - 640.D0*Hr4(0,-1,0,1)
     &    *dp - 160.D0*Hr4(0,0,-1,0) + 288.D0*Hr4(0,0,-1,0)*x + 320.D0*
     &    Hr4(0,0,-1,0)*dp - 64.D0*Hr4(0,0,-1,0)*dm - 112.D0*Hr4(0,0,0,
     &    0) - 592.D0*Hr4(0,0,0,0)*x - 320.D0*Hr4(0,0,0,0)*dp + 448.D0*
     &    Hr4(0,0,0,0)*dm - 240.D0*Hr4(0,0,0,1) - 240.D0*Hr4(0,0,0,1)*x
     &     + 448.D0*Hr4(0,0,0,1)*dm )
      PTqq2 = PTqq2 + cf**3 * (  - 128.D0*Hr4(0,0,1,0) - 192.D0*Hr4(0,0
     &    ,1,0)*x - 64.D0*Hr4(0,0,1,0)*dp + 256.D0*Hr4(0,0,1,0)*dm - 64.
     &    D0*Hr4(0,0,1,1) - 64.D0*Hr4(0,0,1,1)*x + 128.D0*Hr4(0,0,1,1)*
     &    dm - 144.D0*Hr4(0,1,0,0) - 144.D0*Hr4(0,1,0,0)*x + 192.D0*
     &    Hr4(0,1,0,0)*dm - 64.D0*Hr4(0,1,0,1) - 64.D0*Hr4(0,1,0,1)*x
     &     + 128.D0*Hr4(0,1,0,1)*dm - 64.D0*Hr4(0,1,1,0) - 64.D0*Hr4(0,
     &    1,1,0)*x + 128.D0*Hr4(0,1,1,0)*dm - 128.D0*Hr4(1,0,-1,0) - 
     &    128.D0*Hr4(1,0,-1,0)*x + 256.D0*Hr4(1,0,-1,0)*dm - 128.D0*
     &    Hr4(1,0,0,0) - 128.D0*Hr4(1,0,0,0)*x + 256.D0*Hr4(1,0,0,0)*dm
     &     - 128.D0*Hr4(1,0,0,1) - 128.D0*Hr4(1,0,0,1)*x + 256.D0*Hr4(1
     &    ,0,0,1)*dm - 64.D0*Hr4(1,0,1,0) - 64.D0*Hr4(1,0,1,0)*x + 128.D
     &    0*Hr4(1,0,1,0)*dm )
      PTqq2 = PTqq2 + nf*cf*ca * (  - 182.D0/3.D0 + 2474.D0/27.D0*x - 
     &    836.D0/27.D0*dm + 16.D0*z3 + 32.D0*z3*x + 16.D0*z3*dp - 48.D0
     &    *z3*dm + 8.D0*z2 - 184.D0/9.D0*z2*x - 160.D0/9.D0*z2*dp + 160.
     &    D0/9.D0*z2*dm + 32.D0/3.D0*Hr1(-1)*z2 - 32.D0/3.D0*Hr1(-1)*z2
     &    *x - 64.D0/3.D0*Hr1(-1)*z2*dp + 68.D0/27.D0*Hr1(0) + 1700.D0/
     &    27.D0*Hr1(0)*x - 1336.D0/27.D0*Hr1(0)*dm - 8.D0*Hr1(0)*z2 - 8.
     &    D0/3.D0*Hr1(0)*z2*x + 16.D0/3.D0*Hr1(0)*z2*dp + 32.D0/3.D0*
     &    Hr1(0)*z2*dm - 16.D0*Hr1(1) + 16.D0*Hr1(1)*x + 64.D0/9.D0*
     &    Hr2(-1,0) - 256.D0/9.D0*Hr2(-1,0)*x - 320.D0/9.D0*Hr2(-1,0)*
     &    dp + 88.D0/9.D0*Hr2(0,0) + 272.D0/9.D0*Hr2(0,0)*x + 160.D0/9.D
     &    0*Hr2(0,0)*dp - 112.D0/3.D0*Hr2(0,0)*dm - 8.D0*Hr2(0,1) - 8.D0
     &    *Hr2(0,1)*x + 16.D0/3.D0*Hr3(-1,0,0) - 16.D0/3.D0*Hr3(-1,0,0)
     &    *x - 32.D0/3.D0*Hr3(-1,0,0)*dp - 32.D0/3.D0*Hr3(-1,0,1) + 32.D
     &    0/3.D0*Hr3(-1,0,1)*x + 64.D0/3.D0*Hr3(-1,0,1)*dp + 16.D0/3.D0
     &    *Hr3(0,-1,0) - 16.D0/3.D0*Hr3(0,-1,0)*x - 32.D0/3.D0*Hr3(0,-1
     &    ,0)*dp )
      PTqq2 = PTqq2 + nf*cf*ca * ( 32.D0/3.D0*Hr3(0,0,0)*x + 32.D0/3.D0
     &    *Hr3(0,0,0)*dp - 32.D0/3.D0*Hr3(0,0,0)*dm + 8.D0*Hr3(0,0,1)
     &     - 8.D0/3.D0*Hr3(0,0,1)*x - 32.D0/3.D0*Hr3(0,0,1)*dp - 16.D0/
     &    3.D0*Hr3(0,0,1)*dm - 8.D0*Hr3(1,0,0) - 8.D0*Hr3(1,0,0)*x + 16.
     &    D0*Hr3(1,0,0)*dm )
      PTqq2 = PTqq2 + nf*cf**2 * ( 5.D0/9.D0 + 325.D0/9.D0*x - 110.D0/3.
     &    D0*dm - 32.D0/3.D0*z3 - 128.D0/3.D0*z3*x - 32.D0*z3*dp + 160.D
     &    0/3.D0*z3*dm - 160.D0/9.D0*z2 + 160.D0/9.D0*z2*x + 320.D0/9.D0
     &    *z2*dp - 64.D0/3.D0*Hr1(-1)*z2 + 64.D0/3.D0*Hr1(-1)*z2*x + 
     &    128.D0/3.D0*Hr1(-1)*z2*dp + 64.D0/3.D0*Hr1(0) - 256.D0/9.D0*
     &    Hr1(0)*x - 68.D0/3.D0*Hr1(0)*dm + 32.D0/3.D0*Hr1(0)*z2 - 32.D0
     &    /3.D0*Hr1(0)*z2*dp - 32.D0/3.D0*Hr1(0)*z2*dm + 64.D0/3.D0*
     &    Hr1(1) - 64.D0/3.D0*Hr1(1)*x - 128.D0/9.D0*Hr2(-1,0) + 512.D0/
     &    9.D0*Hr2(-1,0)*x + 640.D0/9.D0*Hr2(-1,0)*dp - 704.D0/9.D0*
     &    Hr2(0,0)*x - 320.D0/9.D0*Hr2(0,0)*dp + 496.D0/9.D0*Hr2(0,0)*
     &    dm + 32.D0/9.D0*Hr2(0,1) - 160.D0/9.D0*Hr2(0,1)*x + 320.D0/9.D
     &    0*Hr2(0,1)*dm - 64.D0/9.D0*Hr2(1,0) - 256.D0/9.D0*Hr2(1,0)*x
     &     + 320.D0/9.D0*Hr2(1,0)*dm - 32.D0/3.D0*Hr3(-1,0,0) + 32.D0/3.
     &    D0*Hr3(-1,0,0)*x + 64.D0/3.D0*Hr3(-1,0,0)*dp + 64.D0/3.D0*
     &    Hr3(-1,0,1) - 64.D0/3.D0*Hr3(-1,0,1)*x - 128.D0/3.D0*Hr3(-1,0
     &    ,1)*dp )
      PTqq2 = PTqq2 + nf*cf**2 * (  - 32.D0/3.D0*Hr3(0,-1,0) + 32.D0/3.D
     &    0*Hr3(0,-1,0)*x + 64.D0/3.D0*Hr3(0,-1,0)*dp - 24.D0*Hr3(0,0,0
     &    ) - 136.D0/3.D0*Hr3(0,0,0)*x - 64.D0/3.D0*Hr3(0,0,0)*dp + 160.
     &    D0/3.D0*Hr3(0,0,0)*dm - 64.D0/3.D0*Hr3(0,0,1) + 64.D0/3.D0*
     &    Hr3(0,0,1)*dp + 64.D0/3.D0*Hr3(0,0,1)*dm - 32.D0/3.D0*Hr3(0,1
     &    ,0) - 32.D0/3.D0*Hr3(0,1,0)*x + 64.D0/3.D0*Hr3(0,1,0)*dm )
      PTqq2 = PTqq2 + nf2*cf * ( 112.D0/27.D0 - 32.D0/9.D0*x - 16.D0/
     &    27.D0*dm + 8.D0/27.D0*Hr1(0) - 88.D0/27.D0*Hr1(0)*x + 80.D0/
     &    27.D0*Hr1(0)*dm - 8.D0/9.D0*Hr2(0,0) - 8.D0/9.D0*Hr2(0,0)*x
     &     + 16.D0/9.D0*Hr2(0,0)*dm )
*
* ...The soft (`+'-distribution) part of the splitting function
*
       A3 =
     ,      ca**2*cf * ( + 490.D0/3.D0 + 88.D0/3.D0*z3 - 1072.D0/9.D0*z2
     ,                   + 176.D0/5.D0*z2**2 )
     ,    + ca*cf*nf * ( - 836./27.D0 + 160./9.D0*z2 - 112./3.D0*z3 )
     ,    + cf**2*nf * ( - 110./3.D0 + 32.*z3 ) - cf*nf2 * 16./27.D0
*
       GQQ2L = DM * A3
*
* ...The regular piece of the splitting function
*
       X2NSPTA = PTqq2 - GQQ2L
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
       FUNCTION X2NSMTA (X, NF)
*
* ..This is the regular piece of P_NS-  (the odd-moment combination)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
*
* ..The soft coefficient for use in X2NSPB and X2NSMTC
*
       COMMON / P2SOFT / A3
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
*
* ...Some abbreviations
*
       DX = 1.D0/X
       DM = 1.D0/(1.D0-X)
       DP = 1.D0/(1.D0+X)
*
* ...The harmonic polylogs up to weight 4 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2)
*
* ...The splitting function in terms of the harmonic polylogs
*    (without the delta(1-x) part, but with the soft contribution)
*
      PTqq2m = cf*ca**2 * ( 923.D0/27.D0 - 5333.D0/27.D0*x + 
     &    490.D0/3.D0*dm + 112.D0*z3 + 48.D0*z3*x + 88.D0*z3*dp + 16.D0
     &    *z3*dm + 1504.D0/9.D0*z2 + 224.D0/3.D0*z2*x - 1072.D0/9.D0*z2
     &    *dp - 1072.D0/9.D0*z2*dm - 242.D0/5.D0*z2**2 - 62.D0/5.D0*
     &    z2**2*x + 32.D0*z2**2*dp + 384.D0/5.D0*z2**2*dm + 192.D0*Hr1(
     &    -1)*z3 - 192.D0*Hr1(-1)*z3*x - 384.D0*Hr1(-1)*z3*dp - 208.D0/
     &    3.D0*Hr1(-1)*z2 - 560.D0/3.D0*Hr1(-1)*z2*x - 352.D0/3.D0*Hr1(
     &    -1)*z2*dp - 1378.D0/27.D0*Hr1(0) - 2266.D0/27.D0*Hr1(0)*x + 
     &    24.D0*Hr1(0)*dp + 4172.D0/27.D0*Hr1(0)*dm - 144.D0*Hr1(0)*z3
     &     + 128.D0*Hr1(0)*z3*dp + 128.D0*Hr1(0)*z3*dm + 332.D0/3.D0*
     &    Hr1(0)*z2 + 188.D0*Hr1(0)*z2*x + 16.D0/3.D0*Hr1(0)*z2*dp - 
     &    248.D0/3.D0*Hr1(0)*z2*dm - 592.D0/3.D0*Hr1(1) + 592.D0/3.D0*
     &    Hr1(1)*x - 144.D0*Hr1(1)*z3 - 144.D0*Hr1(1)*z3*x + 288.D0*
     &    Hr1(1)*z3*dm - 32.D0*Hr1(1)*z2 + 32.D0*Hr1(1)*z2*x - 256.D0*
     &    Hr2(-1,-1)*z2 + 256.D0*Hr2(-1,-1)*z2*x + 512.D0*Hr2(-1,-1)*z2
     &    *dp )
      PTqq2m = PTqq2m + cf*ca**2 * ( 832.D0/9.D0*Hr2(-1,0) - 1312.D0/9.D
     &    0*Hr2(-1,0)*x - 2144.D0/9.D0*Hr2(-1,0)*dp + 176.D0*Hr2(-1,0)*
     &    z2 - 176.D0*Hr2(-1,0)*z2*x - 352.D0*Hr2(-1,0)*z2*dp + 136.D0*
     &    Hr2(0,-1)*z2 - 136.D0*Hr2(0,-1)*z2*x - 256.D0*Hr2(0,-1)*z2*dp
     &     - 130.D0*Hr2(0,0) + 238.D0/9.D0*Hr2(0,0)*x + 1072.D0/9.D0*
     &    Hr2(0,0)*dp + 1556.D0/9.D0*Hr2(0,0)*dm - 68.D0*Hr2(0,0)*z2 + 
     &    36.D0*Hr2(0,0)*z2*x + 96.D0*Hr2(0,0)*z2*dp - 224.D0/3.D0*Hr2(
     &    0,1) - 224.D0/3.D0*Hr2(0,1)*x + 24.D0*Hr2(0,1)*z2 - 40.D0*
     &    Hr2(0,1)*z2*x - 64.D0*Hr2(0,1)*z2*dp + 16.D0*Hr2(1,0)*z2 + 16.
     &    D0*Hr2(1,0)*z2*x - 32.D0*Hr2(1,0)*z2*dm + 64.D0*Hr3(-1,-1,0)
     &     + 64.D0*Hr3(-1,-1,0)*x + 232.D0/3.D0*Hr3(-1,0,0) + 56.D0/3.D0
     &    *Hr3(-1,0,0)*x - 176.D0/3.D0*Hr3(-1,0,0)*dp + 304.D0/3.D0*
     &    Hr3(-1,0,1) + 656.D0/3.D0*Hr3(-1,0,1)*x + 352.D0/3.D0*Hr3(-1,
     &    0,1)*dp + 328.D0/3.D0*Hr3(0,-1,0) - 376.D0/3.D0*Hr3(0,-1,0)*x
     &     - 176.D0/3.D0*Hr3(0,-1,0)*dp - 48.D0*Hr3(0,-1,0)*dm - 416.D0/
     &    3.D0*Hr3(0,0,0) )
      PTqq2m = PTqq2m + cf*ca**2 * ( 248.D0/3.D0*Hr3(0,0,0)*dp + 248.D0/
     &    3.D0*Hr3(0,0,0)*dm - 4.D0/3.D0*Hr3(0,0,1) - 188.D0*Hr3(0,0,1)
     &    *x - 176.D0/3.D0*Hr3(0,0,1)*dp + 88.D0/3.D0*Hr3(0,0,1)*dm + 
     &    12.D0*Hr3(1,0,0) + 76.D0*Hr3(1,0,0)*x - 88.D0*Hr3(1,0,0)*dm
     &     + 128.D0*Hr4(-1,-1,0,0) - 128.D0*Hr4(-1,-1,0,0)*x - 256.D0*
     &    Hr4(-1,-1,0,0)*dp + 256.D0*Hr4(-1,-1,0,1) - 256.D0*Hr4(-1,-1,
     &    0,1)*x - 512.D0*Hr4(-1,-1,0,1)*dp - 48.D0*Hr4(-1,0,0,0) + 48.D
     &    0*Hr4(-1,0,0,0)*x + 96.D0*Hr4(-1,0,0,0)*dp - 128.D0*Hr4(-1,0,
     &    0,1) + 128.D0*Hr4(-1,0,0,1)*x + 256.D0*Hr4(-1,0,0,1)*dp - 48.D
     &    0*Hr4(0,-1,-1,0) - 80.D0*Hr4(0,-1,-1,0)*x + 128.D0*Hr4(0,-1,
     &    -1,0)*dm - 56.D0*Hr4(0,-1,0,0) + 88.D0*Hr4(0,-1,0,0)*x + 128.D
     &    0*Hr4(0,-1,0,0)*dp - 32.D0*Hr4(0,-1,0,0)*dm - 160.D0*Hr4(0,-1
     &    ,0,1) + 96.D0*Hr4(0,-1,0,1)*x + 256.D0*Hr4(0,-1,0,1)*dp + 64.D
     &    0*Hr4(0,-1,0,1)*dm - 40.D0*Hr4(0,0,-1,0) + 8.D0*Hr4(0,0,-1,0)
     &    *x + 32.D0*Hr4(0,0,-1,0)*dp + 32.D0*Hr4(0,0,-1,0)*dm + 40.D0*
     &    Hr4(0,0,0,0) )
      PTqq2m = PTqq2m + cf*ca**2 * (  - 32.D0*Hr4(0,0,0,0)*dp - 32.D0*
     &    Hr4(0,0,0,0)*dm + 28.D0*Hr4(0,0,0,1) - 36.D0*Hr4(0,0,0,1)*x
     &     - 64.D0*Hr4(0,0,0,1)*dp + 32.D0*Hr4(0,0,0,1)*dm + 28.D0*Hr4(
     &    0,1,0,0) + 28.D0*Hr4(0,1,0,0)*x - 64.D0*Hr4(0,1,0,0)*dm - 96.D
     &    0*Hr4(1,0,-1,0) - 96.D0*Hr4(1,0,-1,0)*x + 192.D0*Hr4(1,0,-1,0
     &    )*dm + 48.D0*Hr4(1,0,0,0) + 48.D0*Hr4(1,0,0,0)*x - 96.D0*Hr4(
     &    1,0,0,0)*dm - 64.D0*Hr4(1,0,0,1) - 64.D0*Hr4(1,0,0,1)*x + 128.
     &    D0*Hr4(1,0,0,1)*dm + 64.D0*Hr4(1,1,0,0) + 64.D0*Hr4(1,1,0,0)*
     &    x - 128.D0*Hr4(1,1,0,0)*dm )
      PTqq2m = PTqq2m + cf**2*ca * ( 1516.D0/3.D0 - 1516.D0/3.D0*x - 
     &    832.D0/3.D0*z3 - 880.D0/3.D0*z3*x - 248.D0*z3*dp + 80.D0/3.D0
     &    *z3*dm - 3880.D0/9.D0*z2 - 152.D0/9.D0*z2*x + 2144.D0/9.D0*z2
     &    *dp + 56.D0/5.D0*z2**2 - 24.D0/5.D0*z2**2*x - 8.D0*z2**2*dp
     &     - 552.D0/5.D0*z2**2*dm - 672.D0*Hr1(-1)*z3 + 672.D0*Hr1(-1)*
     &    z3*x + 1344.D0*Hr1(-1)*z3*dp + 704.D0/3.D0*Hr1(-1)*z2 + 1696.D
     &    0/3.D0*Hr1(-1)*z2*x + 992.D0/3.D0*Hr1(-1)*z2*dp - 350.D0/9.D0
     &    *Hr1(0) - 1798.D0/9.D0*Hr1(0)*x - 72.D0*Hr1(0)*dp + 302.D0/3.D
     &    0*Hr1(0)*dm + 224.D0*Hr1(0)*z3 - 240.D0*Hr1(0)*z3*dp - 240.D0
     &    *Hr1(0)*z3*dm - 184.D0*Hr1(0)*z2 - 1688.D0/3.D0*Hr1(0)*z2*x
     &     - 248.D0/3.D0*Hr1(0)*z2*dp + 536.D0/3.D0*Hr1(0)*z2*dm + 2008.
     &    D0/3.D0*Hr1(1) - 2008.D0/3.D0*Hr1(1)*x + 384.D0*Hr1(1)*z3 + 
     &    384.D0*Hr1(1)*z3*x - 768.D0*Hr1(1)*z3*dm + 112.D0*Hr1(1)*z2
     &     - 112.D0*Hr1(1)*z2*x + 896.D0*Hr2(-1,-1)*z2 - 896.D0*Hr2(-1,
     &    -1)*z2*x - 1792.D0*Hr2(-1,-1)*z2*dp - 1232.D0/9.D0*Hr2(-1,0)
     &     + 3056.D0/9.D0*Hr2(-1,0)*x )
      PTqq2m = PTqq2m + cf**2*ca * ( 4288.D0/9.D0*Hr2(-1,0)*dp - 544.D0
     &    *Hr2(-1,0)*z2 + 544.D0*Hr2(-1,0)*z2*x + 1088.D0*Hr2(-1,0)*z2*
     &    dp - 352.D0*Hr2(0,-1)*z2 + 448.D0*Hr2(0,-1)*z2*x + 768.D0*
     &    Hr2(0,-1)*z2*dp - 96.D0*Hr2(0,-1)*z2*dm + 1280.D0/9.D0*Hr2(0,
     &    0) + 776.D0/3.D0*Hr2(0,0)*x - 2144.D0/9.D0*Hr2(0,0)*dp - 3640.
     &    D0/9.D0*Hr2(0,0)*dm + 32.D0*Hr2(0,0)*z2 - 96.D0*Hr2(0,0)*z2*x
     &     - 160.D0*Hr2(0,0)*z2*dp + 128.D0*Hr2(0,0)*z2*dm + 2296.D0/9.D
     &    0*Hr2(0,1) + 4792.D0/9.D0*Hr2(0,1)*x - 2144.D0/9.D0*Hr2(0,1)*
     &    dm - 128.D0*Hr2(0,1)*z2 + 96.D0*Hr2(0,1)*z2*x + 224.D0*Hr2(0,
     &    1)*z2*dp + 64.D0*Hr2(0,1)*z2*dm - 176.D0/9.D0*Hr2(1,0) + 2320.
     &    D0/9.D0*Hr2(1,0)*x - 2144.D0/9.D0*Hr2(1,0)*dm - 32.D0*Hr2(1,0
     &    )*z2 - 32.D0*Hr2(1,0)*z2*x + 64.D0*Hr2(1,0)*z2*dm - 224.D0*
     &    Hr3(-1,-1,0) - 224.D0*Hr3(-1,-1,0)*x - 200.D0/3.D0*Hr3(-1,0,0
     &    ) - 280.D0/3.D0*Hr3(-1,0,0)*x - 80.D0/3.D0*Hr3(-1,0,0)*dp - 
     &    1040.D0/3.D0*Hr3(-1,0,1) - 2032.D0/3.D0*Hr3(-1,0,1)*x - 992.D0
     &    /3.D0*Hr3(-1,0,1)*dp )
      PTqq2m = PTqq2m + cf**2*ca * (  - 416.D0/3.D0*Hr3(0,-1,0) + 992.D0
     &    /3.D0*Hr3(0,-1,0)*x + 208.D0/3.D0*Hr3(0,-1,0)*dp + 96.D0*Hr3(
     &    0,-1,0)*dm + 652.D0/3.D0*Hr3(0,0,0) + 36.D0*Hr3(0,0,0)*x - 
     &    280.D0/3.D0*Hr3(0,0,0)*dp - 808.D0/3.D0*Hr3(0,0,0)*dm + 40.D0
     &    *Hr3(0,0,1) + 1672.D0/3.D0*Hr3(0,0,1)*x + 496.D0/3.D0*Hr3(0,0
     &    ,1)*dp - 640.D0/3.D0*Hr3(0,0,1)*dm + 80.D0/3.D0*Hr3(0,1,0) + 
     &    80.D0/3.D0*Hr3(0,1,0)*x - 352.D0/3.D0*Hr3(0,1,0)*dm + 16.D0*
     &    Hr3(1,0,0) - 112.D0*Hr3(1,0,0)*x + 96.D0*Hr3(1,0,0)*dm - 320.D
     &    0*Hr4(-1,-1,0,0) + 320.D0*Hr4(-1,-1,0,0)*x + 640.D0*Hr4(-1,-1
     &    ,0,0)*dp - 896.D0*Hr4(-1,-1,0,1) + 896.D0*Hr4(-1,-1,0,1)*x + 
     &    1792.D0*Hr4(-1,-1,0,1)*dp + 64.D0*Hr4(-1,0,-1,0) - 64.D0*Hr4(
     &    -1,0,-1,0)*x - 128.D0*Hr4(-1,0,-1,0)*dp - 16.D0*Hr4(-1,0,0,0)
     &     + 16.D0*Hr4(-1,0,0,0)*x + 32.D0*Hr4(-1,0,0,0)*dp + 384.D0*
     &    Hr4(-1,0,0,1) - 384.D0*Hr4(-1,0,0,1)*x - 768.D0*Hr4(-1,0,0,1)
     &    *dp - 32.D0*Hr4(-1,0,1,0) + 32.D0*Hr4(-1,0,1,0)*x + 64.D0*
     &    Hr4(-1,0,1,0)*dp )
      PTqq2m = PTqq2m + cf**2*ca * ( 256.D0*Hr4(0,-1,-1,0) + 192.D0*
     &    Hr4(0,-1,-1,0)*x - 128.D0*Hr4(0,-1,-1,0)*dp - 448.D0*Hr4(0,-1
     &    ,-1,0)*dm + 16.D0*Hr4(0,-1,0,0) - 176.D0*Hr4(0,-1,0,0)*x - 
     &    224.D0*Hr4(0,-1,0,0)*dp + 160.D0*Hr4(0,-1,0,0)*dm + 480.D0*
     &    Hr4(0,-1,0,1) - 352.D0*Hr4(0,-1,0,1)*x - 832.D0*Hr4(0,-1,0,1)
     &    *dp - 128.D0*Hr4(0,-1,0,1)*dm - 64.D0*Hr4(0,0,-1,0) + 64.D0*
     &    Hr4(0,0,-1,0)*x + 96.D0*Hr4(0,0,-1,0)*dp - 32.D0*Hr4(0,0,-1,0
     &    )*dm + 160.D0*Hr4(0,0,0,0) - 96.D0*Hr4(0,0,0,0)*dp - 96.D0*
     &    Hr4(0,0,0,0)*dm - 32.D0*Hr4(0,0,0,1) + 96.D0*Hr4(0,0,0,1)*x
     &     + 128.D0*Hr4(0,0,0,1)*dp - 160.D0*Hr4(0,0,0,1)*dm + 32.D0*
     &    Hr4(0,0,1,0) - 32.D0*Hr4(0,0,1,0)*dp - 32.D0*Hr4(0,0,1,0)*dm
     &     - 16.D0*Hr4(0,1,0,0) - 16.D0*Hr4(0,1,0,0)*x + 96.D0*Hr4(0,1,
     &    0,0)*dm + 256.D0*Hr4(1,0,-1,0) + 256.D0*Hr4(1,0,-1,0)*x - 512.
     &    D0*Hr4(1,0,-1,0)*dm - 80.D0*Hr4(1,0,0,0) - 80.D0*Hr4(1,0,0,0)
     &    *x + 160.D0*Hr4(1,0,0,0)*dm + 128.D0*Hr4(1,0,0,1) + 128.D0*
     &    Hr4(1,0,0,1)*x )
      PTqq2m = PTqq2m + cf**2*ca * (  - 256.D0*Hr4(1,0,0,1)*dm - 128.D0
     &    *Hr4(1,1,0,0) - 128.D0*Hr4(1,1,0,0)*x + 256.D0*Hr4(1,1,0,0)*
     &    dm )
      PTqq2m = PTqq2m + cf**3 * (  - 302.D0 + 302.D0*x + 48.D0*z3 + 336.
     &    D0*z3*x + 144.D0*z3*dp + 204.D0*z2 + 12.D0*z2*x + 504.D0/5.D0
     &    *z2**2 - 56.D0/5.D0*z2**2*x - 112.D0*z2**2*dp + 144.D0/5.D0*
     &    z2**2*dm + 576.D0*Hr1(-1)*z3 - 576.D0*Hr1(-1)*z3*x - 1152.D0*
     &    Hr1(-1)*z3*dp - 192.D0*Hr1(-1)*z2 - 384.D0*Hr1(-1)*z2*x - 192.
     &    D0*Hr1(-1)*z2*dp + 10.D0*Hr1(0) + 114.D0*Hr1(0)*x + 48.D0*
     &    Hr1(0)*dp + 6.D0*Hr1(0)*dm + 128.D0*Hr1(0)*z3 - 32.D0*Hr1(0)*
     &    z3*dp - 32.D0*Hr1(0)*z3*dm - 16.D0*Hr1(0)*z2 + 432.D0*Hr1(0)*
     &    z2*x + 144.D0*Hr1(0)*z2*dp - 144.D0*Hr1(0)*z2*dm - 400.D0*
     &    Hr1(1) + 400.D0*Hr1(1)*x - 192.D0*Hr1(1)*z3 - 192.D0*Hr1(1)*
     &    z3*x + 384.D0*Hr1(1)*z3*dm - 96.D0*Hr1(1)*z2 + 96.D0*Hr1(1)*
     &    z2*x - 768.D0*Hr2(-1,-1)*z2 + 768.D0*Hr2(-1,-1)*z2*x + 1536.D0
     &    *Hr2(-1,-1)*z2*dp - 96.D0*Hr2(-1,0) - 96.D0*Hr2(-1,0)*x + 384.
     &    D0*Hr2(-1,0)*z2 - 384.D0*Hr2(-1,0)*z2*x - 768.D0*Hr2(-1,0)*z2
     &    *dp + 160.D0*Hr2(0,-1)*z2 - 352.D0*Hr2(0,-1)*z2*x - 512.D0*
     &    Hr2(0,-1)*z2*dp )
      PTqq2m = PTqq2m + cf**3 * ( 192.D0*Hr2(0,-1)*z2*dm + 172.D0*Hr2(0
     &    ,0) - 228.D0*Hr2(0,0)*x + 52.D0*Hr2(0,0)*dm + 208.D0*Hr2(0,0)
     &    *z2 + 48.D0*Hr2(0,0)*z2*x - 64.D0*Hr2(0,0)*z2*dp - 256.D0*
     &    Hr2(0,0)*z2*dm - 12.D0*Hr2(0,1) - 300.D0*Hr2(0,1)*x + 96.D0*
     &    Hr2(0,1)*z2 - 96.D0*Hr2(0,1)*z2*x - 192.D0*Hr2(0,1)*z2*dp + 
     &    144.D0*Hr2(1,0) - 144.D0*Hr2(1,0)*x + 192.D0*Hr3(-1,-1,0) + 
     &    192.D0*Hr3(-1,-1,0)*x - 176.D0*Hr3(-1,0,0) + 112.D0*Hr3(-1,0,
     &    0)*x + 288.D0*Hr3(-1,0,0)*dp + 288.D0*Hr3(-1,0,1) + 480.D0*
     &    Hr3(-1,0,1)*x + 192.D0*Hr3(-1,0,1)*dp - 160.D0*Hr3(0,-1,0) - 
     &    160.D0*Hr3(0,-1,0)*x + 96.D0*Hr3(0,-1,0)*dp + 528.D0*Hr3(0,0,
     &    0) + 240.D0*Hr3(0,0,0)*x - 144.D0*Hr3(0,0,0)*dp - 288.D0*Hr3(
     &    0,0,0)*dm + 160.D0*Hr3(0,0,1) - 256.D0*Hr3(0,0,1)*x - 96.D0*
     &    Hr3(0,0,1)*dp + 152.D0*Hr3(0,1,0) + 88.D0*Hr3(0,1,0)*x - 96.D0
     &    *Hr3(0,1,0)*dm + 96.D0*Hr3(1,0,0) + 96.D0*Hr3(1,0,0)*x - 192.D
     &    0*Hr3(1,0,0)*dm + 128.D0*Hr4(-1,-1,0,0) - 128.D0*Hr4(-1,-1,0,
     &    0)*x )
      PTqq2m = PTqq2m + cf**3 * (  - 256.D0*Hr4(-1,-1,0,0)*dp + 768.D0*
     &    Hr4(-1,-1,0,1) - 768.D0*Hr4(-1,-1,0,1)*x - 1536.D0*Hr4(-1,-1,
     &    0,1)*dp - 128.D0*Hr4(-1,0,-1,0) + 128.D0*Hr4(-1,0,-1,0)*x + 
     &    256.D0*Hr4(-1,0,-1,0)*dp + 224.D0*Hr4(-1,0,0,0) - 224.D0*Hr4(
     &    -1,0,0,0)*x - 448.D0*Hr4(-1,0,0,0)*dp - 256.D0*Hr4(-1,0,0,1)
     &     + 256.D0*Hr4(-1,0,0,1)*x + 512.D0*Hr4(-1,0,0,1)*dp + 64.D0*
     &    Hr4(-1,0,1,0) - 64.D0*Hr4(-1,0,1,0)*x - 128.D0*Hr4(-1,0,1,0)*
     &    dp - 320.D0*Hr4(0,-1,-1,0) - 64.D0*Hr4(0,-1,-1,0)*x + 256.D0*
     &    Hr4(0,-1,-1,0)*dp + 384.D0*Hr4(0,-1,-1,0)*dm + 192.D0*Hr4(0,
     &    -1,0,0) - 64.D0*Hr4(0,-1,0,0)*dp - 192.D0*Hr4(0,-1,0,0)*dm - 
     &    320.D0*Hr4(0,-1,0,1) + 320.D0*Hr4(0,-1,0,1)*x + 640.D0*Hr4(0,
     &    -1,0,1)*dp + 288.D0*Hr4(0,0,-1,0) - 160.D0*Hr4(0,0,-1,0)*x - 
     &    320.D0*Hr4(0,0,-1,0)*dp - 64.D0*Hr4(0,0,-1,0)*dm - 592.D0*
     &    Hr4(0,0,0,0) - 112.D0*Hr4(0,0,0,0)*x + 320.D0*Hr4(0,0,0,0)*dp
     &     + 448.D0*Hr4(0,0,0,0)*dm - 240.D0*Hr4(0,0,0,1) - 240.D0*Hr4(
     &    0,0,0,1)*x )
      PTqq2m = PTqq2m + cf**3 * ( 448.D0*Hr4(0,0,0,1)*dm - 192.D0*Hr4(0
     &    ,0,1,0) - 128.D0*Hr4(0,0,1,0)*x + 64.D0*Hr4(0,0,1,0)*dp + 256.
     &    D0*Hr4(0,0,1,0)*dm - 64.D0*Hr4(0,0,1,1) - 64.D0*Hr4(0,0,1,1)*
     &    x + 128.D0*Hr4(0,0,1,1)*dm - 144.D0*Hr4(0,1,0,0) - 144.D0*
     &    Hr4(0,1,0,0)*x + 192.D0*Hr4(0,1,0,0)*dm - 64.D0*Hr4(0,1,0,1)
     &     - 64.D0*Hr4(0,1,0,1)*x + 128.D0*Hr4(0,1,0,1)*dm - 64.D0*Hr4(
     &    0,1,1,0) - 64.D0*Hr4(0,1,1,0)*x + 128.D0*Hr4(0,1,1,0)*dm - 
     &    128.D0*Hr4(1,0,-1,0) - 128.D0*Hr4(1,0,-1,0)*x + 256.D0*Hr4(1,
     &    0,-1,0)*dm - 128.D0*Hr4(1,0,0,0) - 128.D0*Hr4(1,0,0,0)*x + 
     &    256.D0*Hr4(1,0,0,0)*dm - 128.D0*Hr4(1,0,0,1) - 128.D0*Hr4(1,0
     &    ,0,1)*x + 256.D0*Hr4(1,0,0,1)*dm - 64.D0*Hr4(1,0,1,0) - 64.D0
     &    *Hr4(1,0,1,0)*x + 128.D0*Hr4(1,0,1,0)*dm )
      PTqq2m = PTqq2m + nf*cf*ca * (  - 1034.D0/9.D0 + 3938.D0/27.D0*x
     &     - 836.D0/27.D0*dm + 32.D0*z3 + 16.D0*z3*x - 16.D0*z3*dp - 48.
     &    D0*z3*dm - 88.D0/9.D0*z2 - 8.D0/3.D0*z2*x + 160.D0/9.D0*z2*dp
     &     + 160.D0/9.D0*z2*dm - 32.D0/3.D0*Hr1(-1)*z2 + 32.D0/3.D0*
     &    Hr1(-1)*z2*x + 64.D0/3.D0*Hr1(-1)*z2*dp - 916.D0/27.D0*Hr1(0)
     &     + 716.D0/27.D0*Hr1(0)*x - 1336.D0/27.D0*Hr1(0)*dm - 8.D0/3.D0
     &    *Hr1(0)*z2 - 8.D0*Hr1(0)*z2*x - 16.D0/3.D0*Hr1(0)*z2*dp + 32.D
     &    0/3.D0*Hr1(0)*z2*dm + 16.D0/3.D0*Hr1(1) - 16.D0/3.D0*Hr1(1)*x
     &     - 64.D0/9.D0*Hr2(-1,0) + 256.D0/9.D0*Hr2(-1,0)*x + 320.D0/9.D
     &    0*Hr2(-1,0)*dp + 104.D0/9.D0*Hr2(0,0) - 32.D0/9.D0*Hr2(0,0)*x
     &     - 160.D0/9.D0*Hr2(0,0)*dp - 112.D0/3.D0*Hr2(0,0)*dm + 8.D0/3.
     &    D0*Hr2(0,1) + 8.D0/3.D0*Hr2(0,1)*x - 16.D0/3.D0*Hr3(-1,0,0)
     &     + 16.D0/3.D0*Hr3(-1,0,0)*x + 32.D0/3.D0*Hr3(-1,0,0)*dp + 32.D
     &    0/3.D0*Hr3(-1,0,1) - 32.D0/3.D0*Hr3(-1,0,1)*x - 64.D0/3.D0*
     &    Hr3(-1,0,1)*dp - 16.D0/3.D0*Hr3(0,-1,0) + 16.D0/3.D0*Hr3(0,-1
     &    ,0)*x )
      PTqq2m = PTqq2m + nf*cf*ca * ( 32.D0/3.D0*Hr3(0,-1,0)*dp + 32.D0/
     &    3.D0*Hr3(0,0,0) - 32.D0/3.D0*Hr3(0,0,0)*dp - 32.D0/3.D0*Hr3(0
     &    ,0,0)*dm - 8.D0/3.D0*Hr3(0,0,1) + 8.D0*Hr3(0,0,1)*x + 32.D0/3.
     &    D0*Hr3(0,0,1)*dp - 16.D0/3.D0*Hr3(0,0,1)*dm - 8.D0*Hr3(1,0,0)
     &     - 8.D0*Hr3(1,0,0)*x + 16.D0*Hr3(1,0,0)*dm )
      PTqq2m = PTqq2m + nf*cf**2 * ( 109.D0 - 217.D0/3.D0*x - 110.D0/3.D
     &    0*dm - 128.D0/3.D0*z3 - 32.D0/3.D0*z3*x + 32.D0*z3*dp + 160.D0
     &    /3.D0*z3*dm + 160.D0/9.D0*z2 - 160.D0/9.D0*z2*x - 320.D0/9.D0
     &    *z2*dp + 64.D0/3.D0*Hr1(-1)*z2 - 64.D0/3.D0*Hr1(-1)*z2*x - 
     &    128.D0/3.D0*Hr1(-1)*z2*dp + 848.D0/9.D0*Hr1(0) + 400.D0/9.D0*
     &    Hr1(0)*x - 68.D0/3.D0*Hr1(0)*dm + 32.D0/3.D0*Hr1(0)*z2*x + 32.
     &    D0/3.D0*Hr1(0)*z2*dp - 32.D0/3.D0*Hr1(0)*z2*dm - 64.D0/3.D0*
     &    Hr1(1) + 64.D0/3.D0*Hr1(1)*x + 128.D0/9.D0*Hr2(-1,0) - 512.D0/
     &    9.D0*Hr2(-1,0)*x - 640.D0/9.D0*Hr2(-1,0)*dp - 32.D0/9.D0*Hr2(
     &    0,0) - 32.D0/3.D0*Hr2(0,0)*x + 320.D0/9.D0*Hr2(0,0)*dp + 496.D
     &    0/9.D0*Hr2(0,0)*dm - 160.D0/9.D0*Hr2(0,1) - 352.D0/9.D0*Hr2(0
     &    ,1)*x + 320.D0/9.D0*Hr2(0,1)*dm - 64.D0/9.D0*Hr2(1,0) - 256.D0
     &    /9.D0*Hr2(1,0)*x + 320.D0/9.D0*Hr2(1,0)*dm + 32.D0/3.D0*Hr3(
     &    -1,0,0) - 32.D0/3.D0*Hr3(-1,0,0)*x - 64.D0/3.D0*Hr3(-1,0,0)*
     &    dp - 64.D0/3.D0*Hr3(-1,0,1) + 64.D0/3.D0*Hr3(-1,0,1)*x + 128.D
     &    0/3.D0*Hr3(-1,0,1)*dp )
      PTqq2m = PTqq2m + nf*cf**2 * ( 32.D0/3.D0*Hr3(0,-1,0) - 32.D0/3.D0
     &    *Hr3(0,-1,0)*x - 64.D0/3.D0*Hr3(0,-1,0)*dp - 136.D0/3.D0*Hr3(
     &    0,0,0) - 24.D0*Hr3(0,0,0)*x + 64.D0/3.D0*Hr3(0,0,0)*dp + 160.D
     &    0/3.D0*Hr3(0,0,0)*dm - 64.D0/3.D0*Hr3(0,0,1)*x - 64.D0/3.D0*
     &    Hr3(0,0,1)*dp + 64.D0/3.D0*Hr3(0,0,1)*dm - 32.D0/3.D0*Hr3(0,1
     &    ,0) - 32.D0/3.D0*Hr3(0,1,0)*x + 64.D0/3.D0*Hr3(0,1,0)*dm )
      PTqq2m = PTqq2m + nf2*cf * ( 112.D0/27.D0 - 32.D0/9.D0*x - 16.D0
     &    /27.D0*dm + 8.D0/27.D0*Hr1(0) - 88.D0/27.D0*Hr1(0)*x + 80.D0/
     &    27.D0*Hr1(0)*dm - 8.D0/9.D0*Hr2(0,0) - 8.D0/9.D0*Hr2(0,0)*x
     &     + 16.D0/9.D0*Hr2(0,0)*dm )
*
* ...The soft (`+'-distribution) part of the splitting function
*
       A3 =
     ,      ca**2*cf * ( + 490.D0/3.D0 + 88.D0/3.D0*z3 - 1072.D0/9.D0*z2
     ,                   + 176.D0/5.D0*z2**2 )
     ,    + ca*cf*nf * ( - 836./27.D0 + 160./9.D0*z2 - 112./3.D0*z3 )
     ,    + cf**2*nf * ( - 110./3.D0 + 32.*z3 ) - cf*nf2 * 16./27.D0
*
       GQQ2L = DM * A3
*
* ...The regular piece of the splitting function
*
       X2NSMTA = PTqq2m - GQQ2L
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..This is the singular (soft) piece  (as in the spacelike case)
*
       FUNCTION X2NSTB (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       COMMON / P2SOFT / A3
*
       X2NSTB  = A3/(1.D0-Y)
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..This is the 'local' piece  (as in the spacelike case)
*
       FUNCTION X2NSTC (Y, NF)
*
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF, NF2
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
*
       COMMON / P2SOFT / A3
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
*
* ...The coefficient of delta(1-x)
*
       P2DELT = 
     &     + 29.D0/2.D0*cf**3
     &     + 151.D0/4.D0*ca*cf**2
     &     - 1657.D0/36.D0*ca**2*cf
     &     - 240.D0*z5*cf**3
     &     + 120.D0*z5*ca*cf**2
     &     + 40.D0*z5*ca**2*cf
     &     + 68.D0*z3*cf**3
     &     + 844.D0/3.D0*z3*ca*cf**2
     &     - 1552.D0/9.D0*z3*ca**2*cf
     &     + 18.D0*z2*cf**3
     &     - 410.D0/3.D0*z2*ca*cf**2
     &     + 4496.D0/27.D0*z2*ca**2*cf
     &     - 32.D0*z2*z3*cf**3
     &     + 16.D0*z2*z3*ca*cf**2
     &     + 288.D0/5.D0*z2**2*cf**3
     &     - 988.D0/15.D0*z2**2*ca*cf**2
     &     - 2.D0*z2**2*ca**2*cf
*
     &     - 1336.D0/27.D0*z2*ca*cf*nf
     &     + 4.D0/5.D0*z2**2*ca*cf*nf
     &     + 200.D0/9.D0*z3*ca*cf*nf
     &     + 20.D0*ca*cf*nf
     &     + 20.D0/3.D0*z2*cf**2*nf
     &     + 232.D0/15.D0*z2**2*cf**2*nf
     &     - 136.D0/3.D0*z3*cf**2*nf
     &     - 23.D0*cf**2*nf
     &     + 80.D0/27.D0*z2*cf*nf2
     &     - 16.D0/9.D0*z3*cf*nf2
     &     - 17.D0/9.D0*cf*nf2
*
       X2NSTC = LOG (1.D0-Y) * A3 + P2DELT
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..This is P_NSS, the difference of P_NSV and P_NS-  (odd moments).
*    Identical to the spacelike result, given here for completeness.
*
       FUNCTION X2NSSTA (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4 
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 ) 
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2), 
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2), 
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2), 
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2) 
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0 )
*
* ...An abbreviation
*
       DX = 1.D0/X
*
* ...The harmonic polylogs up to weight 4 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2) 
*
* ...The splitting function in terms of the harmonic polylogs
*
      gqq2 =
     &  + 5./18.D0 * NF * ( 6400.D0/3.D0 - 6400.D0/3.D0*x + 256.D0*z3
     &     + 1280.D0/3.D0*z3*x**2 - 2144.D0/3.D0*z2 - 1312.D0/3.D0*z2*x
     &     + 96.D0*z2**2 + 160.D0*z2**2*x - 192.D0*Hr1(-1)*z2 - 192.D0*
     &    Hr1(-1)*z2*x - 256.D0*Hr1(-1)*z2*x**2 - 256.D0*Hr1(-1)*z2*dx
     &     + 3200.D0/3.D0*Hr1(0) + 96.D0*Hr1(0)*x - 256.D0*Hr1(0)*z3 +
     &    32.D0*Hr1(0)*z2 + 288.D0*Hr1(0)*z2*x + 1024.D0/3.D0*Hr1(0)*z2
     &    *x**2 + 2912.D0/3.D0*Hr1(1) - 2912.D0/3.D0*Hr1(1)*x - 64.D0*
     &    Hr1(1)*z2 + 64.D0*Hr1(1)*z2*x + 256.D0/3.D0*Hr1(1)*z2*x**2 -
     &    256.D0/3.D0*Hr1(1)*z2*dx - 832.D0/3.D0*Hr2(-1,0) - 832.D0/3.D0
     &    *Hr2(-1,0)*x + 128.D0*Hr2(0,-1)*z2 - 128.D0*Hr2(0,-1)*z2*x +
     &    1216.D0/3.D0*Hr2(0,0) + 928.D0/3.D0*Hr2(0,0)*x - 320.D0*Hr2(0
     &    ,0)*z2 - 192.D0*Hr2(0,0)*z2*x + 1312.D0/3.D0*Hr2(0,1) + 1312.D
     &    0/3.D0*Hr2(0,1)*x - 128.D0*Hr2(0,1)*z2 - 128.D0*Hr2(0,1)*z2*x
     &     + 128.D0*Hr3(-1,-1,0) + 128.D0*Hr3(-1,-1,0)*x - 512.D0/3.D0*
     &    Hr3(-1,-1,0)*x**2 - 512.D0/3.D0*Hr3(-1,-1,0)*dx + 64.D0*Hr3(
     &    -1,0,0) )
      gqq2 = gqq2 + 5./18.D0 * NF* ( 64.D0*Hr3(-1,0,0)*x + 512.D0/3.D
     &    0*Hr3(-1,0,0)*x**2 + 512.D0/3.D0*Hr3(-1,0,0)*dx + 256.D0*Hr3(
     &    -1,0,1) + 256.D0*Hr3(-1,0,1)*x + 512.D0/3.D0*Hr3(-1,0,1)*x**2
     &     + 512.D0/3.D0*Hr3(-1,0,1)*dx + 64.D0*Hr3(0,-1,0) - 192.D0*
     &    Hr3(0,-1,0)*x + 512.D0/3.D0*Hr3(0,-1,0)*x**2 - 64.D0*Hr3(0,0,
     &    0) - 512.D0/3.D0*Hr3(0,0,0)*x**2 + 32.D0*Hr3(0,0,1) - 288.D0*
     &    Hr3(0,0,1)*x - 512.D0/3.D0*Hr3(0,0,1)*x**2 - 96.D0*Hr3(1,0,0)
     &     + 96.D0*Hr3(1,0,0)*x + 256.D0*Hr4(0,-1,-1,0) - 256.D0*Hr4(0,
     &    -1,-1,0)*x - 128.D0*Hr4(0,-1,0,0) + 128.D0*Hr4(0,-1,0,0)*x -
     &    128.D0*Hr4(0,0,-1,0) + 128.D0*Hr4(0,0,-1,0)*x + 128.D0*Hr4(0,
     &    0,0,0) + 192.D0*Hr4(0,0,0,1) + 192.D0*Hr4(0,0,0,1)*x - 64.D0*
     &    Hr4(0,1,0,0) - 64.D0*Hr4(0,1,0,0)*x )
*
       X2NSSTA = GQQ2 
*
       RETURN
       END
*
* =================================================================av==


==> xpns2tp.f <==
*
* ..File: xpns2tp.f 
*
*                           __
* ..The parametrized 3-loop MS non-singlet splitting functions P^(2)T
*    for the evolution of unpolarized fragmentation densities at 
*    mu_r = mu_f.  The expansion parameter is alpha_s/(4 pi).
*
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to
*    the kernel superscripts [2], [3], and [1] in that equation.
*
*  ..The relative accuracy of these parametrizations, as well as of
*    the convolution results, is better than one part in thousand.
*
* ..References: A. Mitov, S. Moch and A. Vogt,
*               Phys. Lett. B638 (2006) 61, hep-ph/0604053 (exact res.)
*               A. Almasy, S. Moch and A. Vogt,
*               arXiv:1107.nnnn                            (this code)
*
* ..Some (parts) of these functions are identical to the spacelike
*    results of S. Moch, J. Vermaseren and A. Vogt,
*               Nucl. Phys. B688 (2004) 101, hep-ph/040319
*      
* =====================================================================
*
*
* ..This is the regular piece of P2_NS+.  The rational coefficients are
*    exact, the rest has been fitted for x between 10^-6 and 1 - 10^-6.
*    The N_f^2 part is exact is identical to the spacelike case.
*
       FUNCTION P2NSPTA (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       DL  = LOG (Y)
       DL1 = LOG (1.-Y)
       D81 = 1./81.D0
*
       P2NSPTA =   1658.7 - 707.67* DL1 + 1327.5* DL - 56.907* DL*DL1 
     &           - 189.37* DL**2 - 519.37* DL1*DL**2 - 352./9.D0* DL**3 
     &           + 128./81.D0* DL**4 - 4249.4* Y - 559.1* DL1*DL*Y 
     &           - 1075.3* Y**2 + 593.9* Y**3
     &      + NF * (64./27.D0* DL**3 - 176./81.D0* DL**2 - 168.89* DL
     &           - 198.10 + 466.29* Y + 181.18* Y**2 - 31.84* Y**3
     &           + 5120./81.D0* DL1 - 50.758* DL*DL1 + 28.551* DL**2*DL1
     &           - 39.113* Y*DL + 85.72* Y*DL*DL1 - 23.102* Y*DL**2*DL1)
     &      + NF**2 * ( 32.* Y*DL/(1.-Y) * (3.* DL + 10.) + 64.
     &           + (48.* DL**2 + 352.* DL + 384.) * (1.-Y) ) * D81
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..This is the regular piece of P2_NS-.  The rational coefficients are 
*    exact, the rest has been fitted for x between 10^-6 and 1 - 10^-6.
*    The N_f^2 part is exact (and identical to that of P2_NS+). 
*
       FUNCTION P2NSMTA (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       DL  = LOG (Y)
       DL1 = LOG (1.-Y)
       D81 = 1./81.D0
*
       P2NSMTA =  - 140./81.D0* DL**4 - 1024./27.D0* DL**3 
     &            - 38.298* DL**2 + 1625.5* DL - 707.94* DL1 + 1981.3
     &            - 4885.7* Y - 577.42* Y**2 + 407.89* Y**3
     &            + 1905.4* DL**2*DL1 + 1969.5* Y*DL**2*DL1 
     &            + 4563.2* DL*DL1 - 34.683* Y*DL**4 
     &            - 5140.6* Y*DL*DL1 - 437.03* Y*DL**3
     &        + NF * ( 128./81.D0* DL**3 - 784./81.D0* DL**2 
     &            - 188.99* DL - 217.84 + 511.92* Y + 209.19* Y**2 
     &            - 85.786* Y**3 + 5120./81.D0* DL1 + 71.428* DL*DL1 
     &            + 30.554* DL**2*DL1 + 92.453* Y*DL - 23.722* Y*DL*DL1 
     &            - 18.975* Y*DL**2*DL1 )
     ,        + NF**2 * ( 32.* Y*DL/(1.-Y) * (3.* DL + 10.) + 64.
     ,            + (48.* DL**2 + 352.* DL + 384.) * (1.-Y) ) * D81
*
       RETURN
       END
*
*
* ---------------------------------------------------------------------
*
*
* ..This is the singular piece of both P2_NS+ and P2_NS-. It is exact
*    up to the truncation of the irrational coefficients, and identical
*    to the spacelike result.
*
       FUNCTION P2NSTB (Y, NF)
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       P2NSTB = ( 1174.898 - NF * 183.187 - NF**2 * 64./81.D0 ) / (1.-Y)
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..This is the 'local' piece of P2_NS+. Coefficients of delta(1-x) have 
*    been shifted (minimally) relative to the exact (truncated) values.
*
       FUNCTION P2NSPTC (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       DL1 = LOG (1.-Y)
*
       P2NSPTC =       1174.898 * DL1 + 1295.624 + 0.001
     ,         - NF * ( 183.187 * DL1 + 173.938 - 0.003)
     ,         + NF**2 * ( - 64./81.D0 * DL1 + 1.13067 )
*
       RETURN
       END
*
*
* ---------------------------------------------------------------------
*
* ..This is the 'local' piece of P2_NS-. Coefficients of delta(1-x) have
*    been shifted (minimally) relative to the exact (truncated) values.
*
       FUNCTION P2NSMTC (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       DL1 = LOG (1.-Y)
*
       P2NSMTC =       1174.898 * DL1 + 1295.624 - 0.002
     ,        - NF * ( 183.187 * DL1 + 173.938 - 0.0004 )
     ,        + NF**2 * ( - 64./81.D0 * DL1 + 1.13067 )
*
       RETURN
       END
*
*
* ---------------------------------------------------------------------
*
*
* ..This is P2_NSS, the difference of P2_NSV and P2_NS-. It is identical
*    to the spacelike result.
*
       FUNCTION P2NSSTA (Y, NF)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       D27 = 1./27.D0
       DL  = LOG (Y)
       Y1  = 1.- Y
       DL1 = LOG (Y1)
*
       P2NSSA = Y1* ( 151.49 + 44.51 * Y - 43.12 * Y**2 + 4.820 * Y**3 )
     1          + 40.*D27 * DL**4 - 80.*D27 * DL**3 + 6.892 * DL**2
     2          + 178.04 * DL + DL*DL1 * ( - 173.1 + 46.18 * DL )
     4          + Y1*DL1 * ( - 163.9 / Y - 7.208 * Y )
*
       P2NSSTA  = NF * P2NSSA
*
       RETURN
       END
*
* =================================================================aaa=

